Computer-verification of the structure of some classes of fragile matroids

This technical report accompanies the following three papers. It contains the computations necessary to verify some of the results claimed in those papers. [1] Carolyn Chun, Deborah Chun, Dillon Mayhew, and Stefan H. M. van Zwam. Fan-extensions in fragile matroids. In preparation. [2] Carolyn Chun, Dillon Mayhew, Geoff Whittle, and Stefan H. M. van Zwam. The structure of binary Fano-fragile matroids. In preparation. [3] Ben Clark, Dillon Mayhew, Geoff Whittle, and Stefan H. M. van Zwam. The structure of {U2,5, U3,5}-fragile matroids. In preparation.

==> anc/computations.sagews <==
︠ef75e2f1-054a-462d-9495-2d1c3216a3a2i︠
%html
<p>The following two lines load advanced functionality (notably the <strong>setprint </strong>function)&nbsp;and new functionality not standard in Sage (the <strong>ProductRing </strong>class). When running the code, you will need to adjust the path in the second line.</p>

︡24c8791e-e25a-473e-acaf-f1b61f9ff1f6︡{"html": "<p>The following two lines load advanced functionality (notably the <strong>setprint </strong>function)&nbsp;and new functionality not standard in Sage (the <strong>ProductRing </strong>class). When running the code, you will need to adjust the path in the second line.</p>"}︡
︠3beefa83-086a-4a91-a74f-c91c1a1eaf9e︠
from sage.matroids.advanced import *
load /path/to/product_ring.py
︡f052359a-a5f5-4a38-b027-4a4c8d022164︡︡
︠eb201594-a4fe-4165-8b51-638ebac06426i︠
%html
<h1>Two classes of $\{F_7, F_7^*\}$-fragile matroids</h1>
<p>Note that we will abbreviate "binary, $\{F_7, F_7^*\}$-fragile with a minor isomorphic to one of $F_7, F_7^*$" to <em>Fano-fragile</em>.&nbsp;We start with the fragility test. We use the fact that the matroids we work with are binary. Hence, not having a minor isomorphic to $F_7$ or $F_7^*$ is equivalent to being regular.</p>
<p>We also introduce to functions to compute the set of deletable, respectively contractible elements of a Fano-fragile matroid.</p>

︡af500e8a-672c-4260-af71-a91e8746c136︡{"html": "<h1>Two classes of $\\{F_7, F_7^*\\}$-fragile matroids</h1>\n<p>Note that we will abbreviate \"binary, $\\{F_7, F_7^*\\}$-fragile with a minor isomorphic to one of $F_7, F_7^*$\" to <em>Fano-fragile</em>.&nbsp;We start with the fragility test. We use the fact that the matroids we work with are binary. Hence, not having a minor isomorphic to $F_7$ or $F_7^*$ is equivalent to being regular.</p>\n<p>We also introduce to functions to compute the set of deletable, respectively contractible elements of a Fano-fragile matroid.</p>"}︡
︠f25ca38e-f3e9-427f-a953-f5f54d696e09︠
def is_Fano_fragile(M):
    """
    Test if M is Fano-fragile, i.e. for each element e, either M \ e
    or M / e has no Fano- and no Fano-dual-minor.
    """
    for e in M.groundset():
        MR=Matroid(M.delete(e),regular=True, check=False)
        if not MR.is_valid():  # Not regular
            MR=Matroid(M.contract(e),regular=True, check=False)
            if not MR.is_valid():  # Not regular
                return False
    return True
    
def delset(M):
    """
    Return the set of elements whose deletion preserves a Fano- or 
    Fano-dual-minor.
    """
    return [e for e in M.groundset() if not Matroid(M.delete(e),
                               regular=True, check=False).is_valid()]

def conset(M):
    """
    Return the set of elements whose contraction preserves a Fano- or
    Fano-dual-minor.
    """
    return [e for e in M.groundset() if not Matroid(M.contract(e),
                               regular=True, check=False).is_valid()]
︡273ab929-4b6f-477d-b2f2-ef643464218d︡︡
︠f4665a84-1122-4073-aaf3-ee81dcb699b2i︠
%html
<p>Next up, we define the two matroids that need to be tested.</p>

︡4726f413-e38b-4580-8e36-6f6d076e034a︡{"html": "<p>Next up, we define the two matroids that need to be tested.</p>"}︡
︠a7086f4d-1c48-4393-a109-a0febfe624d3︠
N11 = Matroid(reduced_matrix=Matrix(GF(2),[[1,1,0,0,1,1],
           [1,1,1,0,0,0],[0,1,1,1,0,0],[0,0,1,1,1,0],[1,0,0,1,1,1]]))

N12 = Matroid(reduced_matrix=Matrix(GF(2),[[1,1,0,1,1,1],
           [1,0,1,1,1,1],[0,1,1,1,1,1],[1,0,0,1,0,0],[0,1,0,0,1,0],
           [1,1,0,1,1,0]]))
︡251ba1c6-046d-4875-867d-af6e4a1c80e7︡︡
︠3afa666d-a000-4401-930b-ceb8f21350b9i︠
%html
<h2>The matroid $N_{11}$</h2>
<p>The matroid $N_{11}$ is a 3-connected, single-element extension of $R_{10}$. As such, it is not regular, but it is $\{F_7,F_7^*\}$-fragile.</p>

︡922807dd-5b7b-4d06-b200-f9fb7b3ec97d︡{"html": "<h2>The matroid $N_{11}$</h2>\n<p>The matroid $N_{11}$ is a 3-connected, single-element extension of $R_{10}$. As such, it is not regular, but it is $\\{F_7,F_7^*\\}$-fragile.</p>"}︡
︠ce85c868-c170-414c-ad0b-382cb6836301︠
R10 = BinaryMatroid(matroids.named_matroids.R10().representation())
print N11.has_minor(R10)
print N11.is_3connected()
︡64422022-6236-47c9-8e66-9768e86cc19a︡{"stdout": "True\nTrue"}︡
︠2d48f5ea-2d7e-4238-a130-a8449fc440ff︠
print "Deletable elements: ", delset(N11)
print "Contractible elements: ", conset(N11)
︡714b51c4-bbb1-4963-b9cf-2bc88104797c︡{"stdout": "Deletable elements:  [0, 1, 3, 4, 5, 9]\nContractible elements:  [2, 6, 7, 8, 10]"}︡
︠44e129b3-08c5-4a85-a379-eca8c88b213ei︠
%html
<p>$N_{11}$ is the <em>unique</em>&nbsp;3-connected Fano-fragile extension of $R_{10}$:</p>

︡18f6204a-0b18-4998-abeb-fff78241d483︡{"html": "<p>$N_{11}$ is the <em>unique</em>&nbsp;3-connected Fano-fragile extension of $R_{10}$:</p>"}︡
︠7c996175-e87a-4b4b-9c00-0d8482268a6f︠
S = get_nonisomorphic_matroids([M for M in R10.linear_extensions(simple=True) if is_Fano_fragile(M)])
print len(S)
print S[0].is_isomorphic(N11)
︡2ede454a-1022-4850-a4ca-cc053b576b23︡{"stdout": "1\nTrue"}︡
︠13e9e7aa-64f1-461b-888e-93dce428c1c1i︠
%html
<p>$N_{11}$ has the following triangles and triads:</p>

︡a480cf0b-6309-46be-ac2f-6d76977c1086︡{"html": "<p>$N_{11}$ has the following triangles and triads:</p>"}︡
︠9f064c81-cb70-4c6a-b33a-6b0694a48151︠
print "Triangles: "
setprint([C for C in N11.circuits() if len(C) == 3])
print "Triads: "
setprint([C for C in N11.cocircuits() if len(C) == 3])
︡cf2859ea-a55b-4fc0-9323-e42110e3b3a5︡{"stdout": "Triangles: \n[{3, 9, 10}, {1, 5, 10}, {0, 4, 10}]\nTriads: \n[]"}︡
︠66024f7e-e771-4783-bfb4-ede1afc33632i︠
%html
<p>In order to prove Theorem 3.1, we need to show that all we can do is grow one of the triangles out into a fan. To break ambiguity, we first compute the nonisomorphic 3-connected single-element extensions and coextensions of $N_{11}$. We label the new element by $11$.</p>

︡be2e7192-cfb3-4c42-852a-2ab9373475c9︡{"html": "<p>In order to prove Theorem 3.1, we need to show that all we can do is grow one of the triangles out into a fan. To break ambiguity, we first compute the nonisomorphic 3-connected single-element extensions and coextensions of $N_{11}$. We label the new element by $11$.</p>"}︡
︠9c2112eb-4f7e-4e84-a305-585910ed85db︠
S1 = [M for M in N11.linear_extensions(11, simple=True) if
      is_Fano_fragile(M)]
print len(S1)
︡31a17be0-fcb2-429a-b571-2be12684b961︡{"stdout": "0"}︡
︠9a3f50ba-2784-4b97-94dc-ec64a8f26d61︠
S2 = [M for M in N11.linear_coextensions(11, cosimple=True) if
      is_Fano_fragile(M)]
print len(S2)
︡73a39301-d3ce-4e95-9764-538e2f9a8e50︡{"stdout": "6"}︡
︠9bfae7ef-8023-498d-b986-e4734526c27ci︠
%html
<p>Note that all coextensions are isomorphic:</p>

︡1abcd6df-fe81-4ba0-925f-02eba44edc15︡{"html": "<p>Note that all coextensions are isomorphic:</p>"}︡
︠2561941d-45e2-4c4b-a789-162da85c3d7d︠
print len(get_nonisomorphic_matroids(S2))
︡fc2bd8e9-858e-419b-889d-9e6f488a79de︡{"stdout": "1"}︡
︠8c5b413b-aa0c-4d4f-bfa7-492d59950f55i︠
%html
<p>In order to get reproducible results, we are going to select a specific representative. It turns out the coextensions all have a unique triad; we pick the one with triad $\{4, 10, 11\}$.</p>

︡8a5574f3-783c-465d-a031-a1873b79ce58︡{"html": "<p>In order to get reproducible results, we are going to select a specific representative. It turns out the coextensions all have a unique triad; we pick the one with triad $\\{4, 10, 11\\}$.</p>"}︡
︠a139462c-de15-49a4-9bd6-9d2dc6e5edd5︠
S2p = [M for M in S2 if M.corank([4,10,11]) == 2]
print len(S2p)
N11plus = S2p[0]
︡b6ee8024-3538-40ea-8037-ee5ca4cad4fb︡{"stdout": "1"}︡
︠aca265ca-8cd9-4501-9b90-20b89296ec45i︠
%html
<p>This matroid, which we call $N_{11}^+$, has a 4-element fan $(0,4,10,11)$ or $(0,10,4,11)$:</p>

︡4bbd8532-225a-48d5-99d6-8357f7c2e55f︡{"html": "<p>This matroid, which we call $N_{11}^+$, has a 4-element fan $(0,4,10,11)$ or $(0,10,4,11)$:</p>"}︡
︠e0a5e62c-76f8-4b80-81ef-9129f9359fd7︠
print "Triangles: "
setprint([C for C in N11plus.circuits() if len(C) == 3])
print "Triads: "
setprint([C for C in N11plus.cocircuits() if len(C) == 3])
︡f5850f38-f6e5-472e-bebf-e95bbe48dd07︡{"stdout": "Triangles: \n[{0, 4, 10}]\nTriads: \n[{4, 10, 11}]"}︡
︠d7fd6f2d-ca60-4a32-876d-9fa95e603840i︠
%html
<p>Since $0, 4$ are deletable and $10$ is contractible, we set $\mathcal{F} := \{(0,10,4,11)\}$. We prove the following</p>
<p><strong>Lemma A.1. </strong>Every 3-connected, Fano-fragile matroid $M$ with a minor isomorphic to $N_{11}^+$ is a fan-extension of $N_{11}^+$ with respect to $\mathcal{F}$.</p>
<p><em>Proof.&nbsp;</em>By Lemma 2.4, it suffices to verify this for all matroids with at most two more elements than $N_{11}^+$. We can save ourselves some time by observing that $N_{11}^+$ is self-dual:</p>

︡b8c9abda-15ff-4625-adea-1339e728dab3︡{"html": "<p>Since $0, 4$ are deletable and $10$ is contractible, we set $\\mathcal{F} := \\{(0,10,4,11)\\}$. We prove the following</p>\n<p><strong>Lemma A.1. </strong>Every 3-connected, Fano-fragile matroid $M$ with a minor isomorphic to $N_{11}^+$ is a fan-extension of $N_{11}^+$ with respect to $\\mathcal{F}$.</p>\n<p><em>Proof.&nbsp;</em>By Lemma 2.4, it suffices to verify this for all matroids with at most two more elements than $N_{11}^+$. We can save ourselves some time by observing that $N_{11}^+$ is self-dual:</p>"}︡
︠25208fca-0b72-42ce-9237-6640fcebaecb︠
N11plus.is_isomorphic(N11plus.dual())
︡2beeb054-7029-4aea-ae56-fe78675b1d8c︡{"stdout": "True"}︡
︠487453da-5898-40e7-8d9e-5767f89b970ci︠
%html
<p>We start with the single-element extensions:</p>

︡4d62e2a6-1797-481a-bb98-e2dbd160e2d9︡{"html": "<p>We start with the single-element extensions:</p>"}︡
︠22d577ec-9c2a-41a7-8514-da840c434d76︠
exList = [M for M in N11plus.linear_extensions(12, simple=True) if
          is_Fano_fragile(M)]
print len(exList)
︡312a4c90-8f50-4418-9651-1f36764640b5︡{"stdout": "1"}︡
︠7204717e-161c-4522-92fe-5c9713573b84︠
N11pp = exList[0]
print "Triangles: "
setprint([C for C in N11pp.circuits() if len(C) == 3])
print "Triads: "
setprint([C for C in N11pp.cocircuits() if len(C) == 3])
︡57f6fc9a-b914-4569-87a6-1013c336d7d3︡{"stdout": "Triangles: \n[{0, 4, 10}, {4, 11, 12}]\nTriads: \n[{4, 10, 11}]"}︡
︠57f29089-b567-4dce-98e6-06dd2af766b6i︠
%html
<p>This is indeed a fan-extension. By duality we are done with the single-element coextensions too. Next we need to look at the double-extension, double-coextension, extension-coextension, and coextension-extension cases. Again, by duality, we only need to check the first and third.</p>

︡9d8482cc-3a36-4559-8944-89723d4b771c︡{"html": "<p>This is indeed a fan-extension. By duality we are done with the single-element coextensions too. Next we need to look at the double-extension, double-coextension, extension-coextension, and coextension-extension cases. Again, by duality, we only need to check the first and third.</p>"}︡
︠c9559ac4-2587-4ac8-90fc-8ed65f1ec5ce︠
doubleList = [M for M in N11pp.linear_extensions(13, simple=True) if
              is_Fano_fragile(M)]
doubleList.extend([M for M in N11pp.linear_coextensions(13,
                   cosimple=True) if is_Fano_fragile(M)])
print len(doubleList)
︡17fc50ec-f4ee-4110-b987-cca0ae5d1488︡{"stdout": "2"}︡
︠18cf6631-52a2-400b-a903-49a251a4f3c3︠
N11ppp = doubleList[0]
print "Triangles: "
setprint([C for C in N11ppp.circuits() if len(C) == 3])
print "Triads: "
setprint([C for C in N11ppp.cocircuits() if len(C) == 3])
︡a0974151-3e55-4b90-bae3-a1062e2e72da︡{"stdout": "Triangles: \n[{0, 4, 10}, {4, 11, 12}]\nTriads: \n[{11, 12, 13}, {4, 10, 11}]"}︡
︠98f71edc-8e22-41b9-b2d0-fe1c75644f4d︠
N11ppp = doubleList[1]
print "Triangles: "
setprint([C for C in N11ppp.circuits() if len(C) == 3])
print "Triads: "
setprint([C for C in N11ppp.cocircuits() if len(C) == 3])
︡18c0cc66-0b94-4307-bf34-a20b88ff840b︡{"stdout": "Triangles: \n[{0, 4, 10}, {4, 11, 12}]\nTriads: \n[{0, 10, 13}, {4, 10, 11}]"}︡
︠ff3aea1d-52a0-4ee4-a474-61f94c03b1bai︠
%html
<p>These are both fan-extensions, and the proof of the lemma is complete. $\square$</p>

<h2>The matroid $N_{12}$</h2>
<p>The matroid $N_{12}$ is also 3-connected. It has three four-element fans:</p>

︡1b606306-138b-4487-a820-0881ab97d345︡{"html": "<p>These are both fan-extensions, and the proof of the lemma is complete. $\\square$</p>\n\n<h2>The matroid $N_{12}$</h2>\n<p>The matroid $N_{12}$ is also 3-connected. It has three four-element fans:</p>"}︡
︠d26b7b4f-3f04-4607-8b9e-e2af676ca25d︠
print "Deletable elements: ", delset(N12)
print "Contractible elements: ", conset(N12)
︡7aacc83f-8cf2-4c4e-bff3-418c260748d4︡{"stdout": "Deletable elements:  [1, 2, 8, 9, 10, 11]\nContractible elements:  [0, 3, 4, 5, 6, 7]"}︡
︠c7a27d66-9f68-4c86-b58b-a98bd1a03271︠
print "Triangles: "
setprint([C for C in N12.circuits() if len(C) == 3])
print "Triads: "
setprint([C for C in N12.cocircuits() if len(C) == 3])
︡81a3da59-e7f9-4454-9092-d438e3643e12︡{"stdout": "Triangles: \n[{1, 2, 8}, {2, 6, 9}, {1, 7, 10}, {0, 8, 11}]\nTriads: \n[{0, 5, 11}, {3, 6, 9}, {3, 4, 5}, {4, 7, 10}]"}︡
︠b79b89d0-4acd-4609-a9bd-45c1d5fc20b3i︠
%html
<p>The 4-element fans are $\mathcal{F} = \{(2,6,9,3), (8,0,11,5), (1,7,10,4)\}$. We prove the following:</p>
<p><strong>Lemma A.2.&nbsp;</strong>Every 3-connected, Fano-fragile matroid $M$ with a minor isomorphic to $N_{12}$ is a fan-extension of $N_{12}$ with respect to $\mathcal{F}$.</p>
<p><em>Proof. </em>Again we apply Lemma 2.4. And again we get lucky, and duality cuts our job in half:</p>

︡ad4d4178-a732-4aca-b862-065da04f3c3d︡{"html": "<p>The 4-element fans are $\\mathcal{F} = \\{(2,6,9,3), (8,0,11,5), (1,7,10,4)\\}$. We prove the following:</p>\n<p><strong>Lemma A.2.&nbsp;</strong>Every 3-connected, Fano-fragile matroid $M$ with a minor isomorphic to $N_{12}$ is a fan-extension of $N_{12}$ with respect to $\\mathcal{F}$.</p>\n<p><em>Proof. </em>Again we apply Lemma 2.4. And again we get lucky, and duality cuts our job in half:</p>"}︡
︠f92ee20c-46f1-4a79-8114-88716201f747︠
N12.is_isomorphic(N12.dual())
︡42869a9d-e5e7-4f9e-a939-d0dc12fe012f︡{"stdout": "True"}︡
︠72181416-74ff-46c9-a68b-c76118f47bd8︠
exList = [M for M in N12.linear_extensions(12, simple=True)
          if is_Fano_fragile(M)]
print len(exList)
︡9e7a8adc-44b6-460b-bf6a-0bccac2cb1ea︡{"stdout": "1"}︡
︠d0ba284a-85c1-46f4-87c7-1b88238c8160︠
N12p = exList[0]
print "Triangles: "
setprint([C for C in N12p.circuits() if len(C) == 3])
print "Triads: "
setprint([C for C in N12p.cocircuits() if len(C) == 3])
︡3e06bde4-a945-463a-848a-fae83d5d8902︡{"stdout": "Triangles: \n[{1, 2, 8}, {2, 6, 9}, {1, 7, 10}, {0, 8, 11}, {5, 11, 12}, {4, 10, 12}, {3, 9, 12}]\nTriads: \n[{4, 7, 10}, {3, 6, 9}, {0, 5, 11}]"}︡
︠116fe78c-aab7-4601-b274-5172290fdd54i︠
%html
<p>This is clearly a fan-extension. Note that element $12$ can be added to each of the three fans. We proceed with the double extension:</p>

︡fc25f031-19ee-4762-afaa-00bd176cf296︡{"html": "<p>This is clearly a fan-extension. Note that element $12$ can be added to each of the three fans. We proceed with the double extension:</p>"}︡
︠987eb1bd-b3ac-4e1c-a737-19475f666a5f︠
doubleList = [M for M in N12p.linear_extensions(13, simple=True)
              if is_Fano_fragile(M)]
doubleList.extend([M for M in N12p.linear_coextensions(13,
                                                      cosimple=True)
                   if is_Fano_fragile(M)])
print len(doubleList)
︡fafa416e-3cdb-409e-bce6-2fbe411d939d︡{"stdout": "4"}︡
︠e1791dc7-4403-48e7-b242-701fd9471441i︠
%html
<p>We go through them one by one:</p>

︡3e693569-8b0d-4206-9ad8-12627c4d0efd︡{"html": "<p>We go through them one by one:</p>"}︡
︠8432726a-88d7-4422-8c21-521352a8f204︠
N12pp = doubleList[0]
print "Triangles: "
setprint([C for C in N12pp.circuits() if len(C) == 3])
print "Triads: "
setprint([C for C in N12pp.cocircuits() if len(C) == 3])
︡4abec41c-999b-4d0e-a656-d8083b533622︡{"stdout": "Triangles: \n[{2, 6, 9}, {1, 7, 10}, {0, 8, 11}, {5, 11, 12}, {4, 10, 12}, {3, 9, 12}]\nTriads: \n[{0, 8, 13}, {2, 6, 13}, {1, 7, 13}, {0, 5, 11}, {3, 6, 9}, {4, 7, 10}]"}︡
︠7f49fe6a-aa02-4b0a-8732-013d76f7cdc0︠
N12pp = doubleList[1]
print "Triangles: "
setprint([C for C in N12pp.circuits() if len(C) == 3])
print "Triads: "
setprint([C for C in N12pp.cocircuits() if len(C) == 3])
︡0d8c3b0b-679c-4303-b5cf-dec5fc1c9610︡{"stdout": "Triangles: \n[{1, 2, 8}, {2, 6, 9}, {1, 7, 10}, {0, 8, 11}, {4, 10, 12}]\nTriads: \n[{4, 12, 13}, {3, 5, 13}, {0, 5, 11}, {3, 6, 9}, {4, 7, 10}]"}︡
︠cd47a04d-c03b-4187-a7ab-aa413ff1d1ba︠
N12pp = doubleList[2]
print "Triangles: "
setprint([C for C in N12pp.circuits() if len(C) == 3])
print "Triads: "
setprint([C for C in N12pp.cocircuits() if len(C) == 3])
︡55935377-b495-480f-8550-048bcbcbe8ac︡{"stdout": "Triangles: \n[{1, 2, 8}, {2, 6, 9}, {1, 7, 10}, {0, 8, 11}, {5, 11, 12}]\nTriads: \n[{5, 12, 13}, {3, 4, 13}, {0, 5, 11}, {3, 6, 9}, {4, 7, 10}]"}︡
︠96517ff5-cecb-419e-a403-f0e1151612f0︠
N12pp = doubleList[3]
print "Triangles: "
setprint([C for C in N12pp.circuits() if len(C) == 3])
print "Triads: "
setprint([C for C in N12pp.cocircuits() if len(C) == 3])
︡0d7b3e07-b560-428e-83fa-3101f3d4dae6︡{"stdout": "Triangles: \n[{1, 2, 8}, {2, 6, 9}, {1, 7, 10}, {0, 8, 11}, {3, 9, 12}]\nTriads: \n[{3, 12, 13}, {4, 5, 13}, {0, 5, 11}, {3, 6, 9}, {4, 7, 10}]"}︡
︠87df0608-5b79-4e56-bf51-dc8f005727c2i︠
%html
<p>Once more, all of these are fan-extensions, and the lemma is proved. $\square$</p>
<h1>The $H_5$-fragile matroids without $X_8$, $Y_8$, and $Y_8^*$ minors</h1>
<p>We start by constructing the partial field, and the set of relevant cross ratios (cf. [PZ10, Lemma 5.8]). We use the product ring approach, because the hash function of the field of fractions is unreliable in the current version of Sage (5.12). We had to provide our own implementation of the product ring, and followed the documentation in <a href="http://www.sagemath.org/doc/thematic_tutorials/coercion_and_categories.html">http://www.sagemath.org/doc/thematic_tutorials/coercion_and_categories.html</a>&nbsp;to produce it. Note that we use six copies of $\text{GF}(5)$ to emphasize the symmetry.</p>

︡fdfb60fc-a69b-4b7e-a1cc-ae18febb78a6︡{"html": "<p>Once more, all of these are fan-extensions, and the lemma is proved. $\\square$</p>\n<h1>The $H_5$-fragile matroids without $X_8$, $Y_8$, and $Y_8^*$ minors</h1>\n<p>We start by constructing the partial field, and the set of relevant cross ratios (cf. [PZ10, Lemma 5.8]). We use the product ring approach, because the hash function of the field of fractions is unreliable in the current version of Sage (5.12). We had to provide our own implementation of the product ring, and followed the documentation in <a href=\"http://www.sagemath.org/doc/thematic_tutorials/coercion_and_categories.html\">http://www.sagemath.org/doc/thematic_tutorials/coercion_and_categories.html</a>&nbsp;to produce it. Note that we use six copies of $\\text{GF}(5)$ to emphasize the symmetry.</p>"}︡
︠1016398a-6a8e-48e2-a077-4f1827b488ba︠
H5 = ProductRing((GF(5), GF(5), GF(5), GF(5), GF(5), GF(5)))
print H5
︡6645cc8e-c0d6-4c40-9ba3-e6149fd4c944︡{"stdout": "Product ring: (Ring of integers modulo 5, Ring of integers modulo 5, Ring of integers modulo 5, Ring of integers modulo 5, Ring of integers modulo 5, Ring of integers modulo 5)"}︡
︠a97623cd-1d2b-404c-8ce3-cbdb75f7cbe8︠
H5CrossRatios = set([H5(1)])
H5CrossRatios.update([H5(x) for x in
                      Permutations([2, 2, 3, 3, 4, 4])])
len(H5CrossRatios)
︡54797fc5-482a-4bd8-a746-90f3e6f138e7︡{"stdout": "91"}︡
︠72a5e4f6-5061-45d6-bd42-841fb32f2e90︠
A = Matrix(H5, [[1,1,1],[1,H5((2,3,4,2,3,4)), H5((3,2,3,4,4,2))]])
U25 = Matroid(reduced_matrix=A)
print U25.cross_ratios().issubset(H5CrossRatios)
print U25.has_line_minor(5)
︡c5ade48e-d87a-44f6-9a35-058c88c12471︡{"stdout": "True\nTrue"}︡
︠5b8e312c-1c1d-4e48-9c9d-ce93dd3a5d91︠
def has_U25_or_U35(M):
    d = 1
    while d > 0:
        N = M.simplify().cosimplify()
        d = len(M) - len(N)
        M = N
    if M.full_corank() == 2:
        return len(M) >= 5
    return M.has_line_minor(5)

def is_fragile(M):
    for e in M.groundset():
        if has_U25_or_U35(M \ e) and has_U25_or_U35(M / e):
            return False
    return True
︡94f2bbbd-7905-4049-9aac-3f1d183ddd8a︡︡
︠0d799891-ae58-4cc7-a177-8232e5542aa2i︠
%html
<h2>Generation of the 3-connected matroids in the class with at most 9 elements</h2>
<p>We will generate the strictly $\{U_{2,5}, U_{3,5}\}$-fragile, $\mathbb{H}_5$-representable, 3-connected matroids with at most 9 elements. Note that <em>strictly</em>&nbsp;implies they have one of $U_{2,5}$ and $U_{3,5}$ as a minor. By the Splitter Theorem, then, we can generate all these matroids by repeatedly extending or coextending by a single element. The following method does this.</p>
<p>Note that this code is not very optimized, but since it will finish in a matter of minutes, we felt it unnecessary to make it more complicated. We assume that the elements are labeled $\{0, 1, \dots, n-1\}$, and will use $n$ for the label of the new element.</p>

︡4a5cab9e-c991-4c86-986c-698d79fdcbcf︡{"html": "<h2>Generation of the 3-connected matroids in the class with at most 9 elements</h2>\n<p>We will generate the strictly $\\{U_{2,5}, U_{3,5}\\}$-fragile, $\\mathbb{H}_5$-representable, 3-connected matroids with at most 9 elements. Note that <em>strictly</em>&nbsp;implies they have one of $U_{2,5}$ and $U_{3,5}$ as a minor. By the Splitter Theorem, then, we can generate all these matroids by repeatedly extending or coextending by a single element. The following method does this.</p>\n<p>Note that this code is not very optimized, but since it will finish in a matter of minutes, we felt it unnecessary to make it more complicated. We assume that the elements are labeled $\\{0, 1, \\dots, n-1\\}$, and will use $n$ for the label of the new element.</p>"}︡
︠f43d6bf2-08ec-4b11-a1f3-e77204ff81cd︠
def plus1(X):
    res = []
    for M in X:
        res.extend(M.linear_extensions(element=len(M), simple=True,
                                        fundamentals=H5CrossRatios))
        res.extend(M.linear_coextensions(element=len(M),
                         cosimple=True, fundamentals=H5CrossRatios))
    res = [M for M in res if is_fragile(M)]
    res = get_nonisomorphic_matroids(res)
    return res
︡8bc82877-c03d-4dbf-b824-812b1b3b7524︡︡
︠476ba007-beca-4d6b-b99a-8b04536d70b9i︠
%html
<p>We collect our matroids in a dictionary indexed by size:</p>

︡e85edb4a-1def-4daf-a4b7-0b425c217137︡{"html": "<p>We collect our matroids in a dictionary indexed by size:</p>"}︡
︠bde1f211-f7fc-4e51-abba-a68ccc987937︠
%time
cat = {}
cat[5] = [U25, U25.dual()]
print "Number of 5-element matroids: ", len(cat[5])
cat[6] = plus1(cat[5])
print "Number of 6-element matroids: ", len(cat[6])
cat[7] = plus1(cat[6])
print "Number of 7-element matroids: ", len(cat[7])
cat[8] = plus1(cat[7])
print "Number of 8-element matroids: ", len(cat[8])
cat[9] = plus1(cat[8])
print "Number of 9-element matroids: ", len(cat[9])
︡f6f92511-644f-4b03-881a-b9694a6293cc︡{"stdout": "Number of 5-element matroids:  2\nNumber of 6-element matroids:  4\nNumber of 7-element matroids:  4\nNumber of 8-element matroids:  8\nNumber of 9-element matroids:  20\nCPU time: 103.58 s,  Wall time: 103.62 s"}︡
︠c1518e11-d90d-468c-8b32-168767b5b051i︠
%html
<p>Note that different runs of this generation code are not guaranteed to produce the matroids in the same order (though the sets will always be the same). In order to make the code below reproducible, we sort the lists. Experimentation learned us that the tuple $(r, b, c, d)$, where $r$ is the rank, $b$ is the number of bases, $c$ is the number of circuits, and $d$ is the number of cocircuits, uniquely identifies each matroid in our class up to nine elements.</p>

︡788d7573-866d-4ddd-8a72-6268cb1037e7︡{"html": "<p>Note that different runs of this generation code are not guaranteed to produce the matroids in the same order (though the sets will always be the same). In order to make the code below reproducible, we sort the lists. Experimentation learned us that the tuple $(r, b, c, d)$, where $r$ is the rank, $b$ is the number of bases, $c$ is the number of circuits, and $d$ is the number of cocircuits, uniquely identifies each matroid in our class up to nine elements.</p>"}︡
︠f5a5f1d1-435a-4d26-81ec-db7b4e6708a8︠
def f(M):
    return (M.rank(), M.bases_count(), len(M.circuits()), len(M.cocircuits()))

for i in cat:
    cat[i] = sorted(cat[i], key=f)
︡4f9df154-9e92-44f9-8bf3-3cd8344aa3ba︡︡
︠681febd2-c0e7-40f6-9917-1c21045e453ei︠
%html
<p>Executing the generation code above will take about 5 minutes on a 2011 iMac. If you plan to use the data repeatedly, it is easy to save it:</p>

︡55f911ec-54f8-4510-a80e-38011321d555︡{"html": "<p>Executing the generation code above will take about 5 minutes on a 2011 iMac. If you plan to use the data repeatedly, it is easy to save it:</p>"}︡
︠3e90c1bf-3c85-4e64-9a78-b29da4bc092c︠
save(cat, "/path/to/catalog.sobj")
︡07f9d83c-f2b9-4548-b973-fba8fd5b60f6︡︡
︠35fb98c7-dd4e-4cc9-b165-8a30eb6b06e9i︠
%html
<p>Reloading is then as simple as the following (but make sure the ProductRing code has been loaded at the start of the document!)</p>

︡322c6cdd-af31-4131-9a09-e2167bdeb973︡{"html": "<p>Reloading is then as simple as the following (but make sure the ProductRing code has been loaded at the start of the document!)</p>"}︡
︠15b6605c-590e-4a60-ba2b-3786ff8ee3ec︠
cat = load("/path/to/catalog.sobj")
︡e7c2fa39-b0f5-4c3d-bc33-7da122028bda︡︡
︠208645af-6f64-489d-b089-3f7beda6a95ei︠
%html
<h3>Matroids on five elements</h3>
<p>This set is, obviously, $\{U_{2,5}, U_{3,5}\}$. See Figure 4.</p>
<p>In what follows below, we will print, at most, the circuit-closures representation of each matroid. This is because printing the representation matrix is very unwieldy:</p>

︡2b51e39b-af6b-43c0-a358-9b0e77db4910︡{"html": "<h3>Matroids on five elements</h3>\n<p>This set is, obviously, $\\{U_{2,5}, U_{3,5}\\}$. See Figure 4.</p>\n<p>In what follows below, we will print, at most, the circuit-closures representation of each matroid. This is because printing the representation matrix is very unwieldy:</p>"}︡
︠0230f720-dd16-4a6a-ab7a-0b2800cb214a︠
cat[5][0].representation(reduced=True, labels=False, B=[0,1])
︡46489a91-fd8a-4216-8576-a04d8565c9eb︡{"stdout": "[(1, 1, 1, 1, 1, 1) (1, 1, 1, 1, 1, 1) (1, 1, 1, 1, 1, 1)]\n[(3, 2, 3, 4, 4, 2) (2, 3, 4, 2, 3, 4) (1, 1, 1, 1, 1, 1)]"}︡
︠bed15d93-5f58-4553-b158-e8e10cefe71ci︠
%html
<h3>Matroids on six elements</h3>
<p>See Figure 5.</p>

︡e36288b5-ae38-4a31-b4b9-3cecafb90349︡{"html": "<h3>Matroids on six elements</h3>\n<p>See Figure 5.</p>"}︡
︠189d1992-8eb1-49df-b2fa-deb2b4bf446b︠
print cat[6][0].is_isomorphic(matroids.Uniform(2,6))
print cat[6][1].is_isomorphic(matroids.named_matroids.Q6())
print cat[6][2].is_isomorphic(matroids.named_matroids.P6())
print cat[6][3].is_isomorphic(matroids.Uniform(4,6))
︡2501d946-2fc1-49e5-8398-4dac89cd8b89︡{"stdout": "True\nTrue\nTrue\nTrue"}︡
︠cef8b02d-e72e-4d0c-8446-73177a31b230︠
setprint(cat[6][1].circuit_closures())
︡f2b82795-0290-4729-acc4-a7a512990dbf︡{"stdout": "{2: {{0, 1, 4}, {1, 2, 3}}, 3: {{0, 1, 2, 3, 4, 5"}︡
︠42cbafa0-ae79-462f-b356-2655d52899b0i︠
%html
}}}

<h3>Matroids on seven elements</h3>
<p>See Figure 6. Note that it is possible that, in a separate run of the code, a different isomorphism class representative will be chosen for a matroid. In that case the output below will differ by a permutation of the elements. For that reason we opted to leave the figures unlabeled.</p>

︡1532e6c5-a030-4f4b-95b2-dba64783a466︡{"html": "}}}\n\n<h3>Matroids on seven elements</h3>\n<p>See Figure 6. Note that it is possible that, in a separate run of the code, a different isomorphism class representative will be chosen for a matroid. In that case the output below will differ by a permutation of the elements. For that reason we opted to leave the figures unlabeled.</p>"}︡
︠ab1aa4ce-d529-4e5e-bc57-0d597b42b8ba︠
setprint(cat[7][0].circuit_closures())
print cat[7][2].dual().is_isomorphic(cat[7][0])
︡773eed0a-12a9-4218-8c18-83b3f8e8d482︡{"stdout": "{2: {{0, 1, 4, 6}, {1, 2, 3}, {2, 5, 6}}, 3: {{0, 1, 2, 3, 4, 5, 6"}︡
︠ec330f50-0f66-449c-937d-7f805362ca21i︠
%html
True
}}}

︡d76eac74-0b51-4f11-b207-60697d570023︡{"html": "True\n}}}"}︡
︠e255b11c-2b8e-4b65-8b08-99b53697e0a5︠
setprint(cat[7][1].circuit_closures())
print cat[7][3].dual().is_isomorphic(cat[7][1])
︡e3b1c1b2-92bd-48da-a8df-6be3260ec26d︡{"stdout": "{2: {{0, 1, 4}, {1, 2, 3}, {2, 5, 6}, {3, 4, 6}}, 3: {{0, 1, 2, 3, 4, 5, 6"}︡
︠c901804a-99da-48dd-b9c3-203074a61fbbi︠
%html
True
}}}

︡324c85c5-102d-486f-8859-6f9c5c51e908︡{"html": "True\n}}}"}︡
︠d8a677b1-2e71-401d-8967-3ffa6f3d2bd3︠
setprint(cat[7][2].circuit_closures())
setprint(cat[7][3].circuit_closures())
︡e695e411-9a04-41ec-b98f-641b89d06b05︡{"stdout": "{2: {{0, 1, 4}}, 3: {{1, 2, 3, 6}, {2, 3, 4, 5}}, 4: {{0, 1, 2, 3, 4, 5, 6"}︡
︠4718e445-74ad-4030-8dc0-171a6fec8a1bi︠
%html
{3: {{0, 1, 4, 6}, {1, 2, 3, 6}, {0, 2, 4, 5}, {1, 3, 4, 5}}, 4: {{0, 1, 2, 3, 4, 5, 6}}}
}}}

<p>An important observation is that $U_{2,6}$, $U_{4,6}$, and $P_6$ are sporadic: by the Splitter Theorem and the following check, no 3-connected matroid in our family has any of these as a proper minor:</p>

︡7043041e-5c0b-4f02-8103-f7a804e31d40︡{"html": "{3: {{0, 1, 4, 6}, {1, 2, 3, 6}, {0, 2, 4, 5}, {1, 3, 4, 5}}, 4: {{0, 1, 2, 3, 4, 5, 6}}}\n}}}\n\n<p>An important observation is that $U_{2,6}$, $U_{4,6}$, and $P_6$ are sporadic: by the Splitter Theorem and the following check, no 3-connected matroid in our family has any of these as a proper minor:</p>"}︡
︠89de6faf-2905-436c-b22a-735b617fd713︠
any([M.has_minor(matroids.Uniform(2,6)) or         
     M.has_minor(matroids.Uniform(4,6)) or 
     M.has_minor(matroids.named_matroids.P6()) for M in cat[7]])
︡078d595f-0b0f-4cd6-9a52-860793cfb11e︡{"stdout": "False"}︡
︠d245da1c-99fc-48a9-b694-7b7616509058i︠
%html
<h3>Matroids on eight elements</h3>
<p>See Figure 7.</p>

︡ded52462-3bff-4ffa-923f-5531b7c0e96b︡{"html": "<h3>Matroids on eight elements</h3>\n<p>See Figure 7.</p>"}︡
︠64000e81-4c99-4ea3-8bf9-495c237877c2︠
setprint(cat[8][0].circuit_closures())
print cat[8][7].dual().is_isomorphic(cat[8][0])
︡77f36f85-58ab-4c83-89dc-62f1bb70447d︡{"stdout": "{2: {{4, 5, 7}, {0, 1, 4, 6}, {2, 5, 6}, {1, 2, 3, 7}}, 3: {{0, 1, 2, 3, 4, 5, 6, 7"}︡
︠a9c30678-7d7f-42b9-9ba5-77c40ec5141bi︠
%html
True
}}}

︡a1d75389-0696-4674-bd59-104d139b947d︡{"html": "True\n}}}"}︡
︠8d0e2172-3fa1-4d7f-8604-b864529f6f33︠
setprint(cat[8][1].circuit_closures())
print cat[8][1].dual().is_isomorphic(cat[8][1])
︡6b33bc33-6a42-4d07-839c-3d7249738b8d︡{"stdout": "{2: {{0, 1, 4}, {1, 2, 3}, {2, 5, 6}}, 3: {{1, 2, 3, 5, 6}, {0, 1, 2, 3, 4}, {0, 1, 4, 6, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7"}︡
︠20bc0843-c9b6-4602-80bd-a54506caacd5i︠
%html
True
}}}

︡db4a3cd7-a077-4aeb-b7f2-1ac0746771ba︡{"html": "True\n}}}"}︡
︠ca73153d-4dbc-4292-b31a-b504674d4592︠
setprint(cat[8][2].circuit_closures())
print cat[8][2].dual().is_isomorphic(cat[8][2])
︡a2afab59-f450-412a-86d9-b804cb0cae0b︡{"stdout": "{2: {{0, 1, 4, 6}}, 3: {{0, 2, 3, 5}, {2, 5, 6, 7}, {1, 2, 3, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7"}︡
︠4ea17f25-87dc-4dfc-877a-726e7eca9214i︠
%html
True
}}}

︡e48ded7e-b37a-43a8-907c-af68a6716030︡{"html": "True\n}}}"}︡
︠d08bd8e5-40b9-4ae2-b206-0376a112df52︠
setprint(cat[8][3].circuit_closures())
print cat[8][3].dual().is_isomorphic(cat[8][4])
setprint(cat[8][4].circuit_closures())
︡f133602a-ab9d-4fe4-99c1-6c0b3568b39d︡{"stdout": "{2: {{2, 5, 6}, {0, 1, 6}}, 3: {{2, 3, 4, 5, 6}, {0, 1, 2, 5, 6}, {0, 1, 4, 6, 7}, {1, 2, 3, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7"}︡
︠4b48ca6f-82ca-408c-9528-ddf7162f378ci︠
%html
True
{2: {{0, 1, 4}, {1, 2, 3}, {2, 5, 6}}, 3: {{1, 2, 3, 5, 6}, {0, 1, 2, 3, 4}, {3, 4, 6, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7}}}
}}}

︡8317ec48-95f0-465e-a501-d2806106c353︡{"html": "True\n{2: {{0, 1, 4}, {1, 2, 3}, {2, 5, 6}}, 3: {{1, 2, 3, 5, 6}, {0, 1, 2, 3, 4}, {3, 4, 6, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7}}}\n}}}"}︡
︠2abe11c1-d92d-49e5-97f8-f602818b14f3︠
setprint(cat[8][5].circuit_closures())
print cat[8][5].dual().is_isomorphic(cat[8][5])
︡9258570f-b939-4627-8f6e-ae340c3e77f1︡{"stdout": "{2: {{0, 1, 4}, {2, 5, 6}}, 3: {{2, 3, 4, 5, 6}, {0, 1, 4, 6, 7}, {1, 2, 3, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7"}︡
︠c03ce551-25f6-49b1-8c6c-7dca5c61aab2i︠
%html
True
}}}

︡2bcd2638-5ecc-476b-ac2f-cb64effac7d2︡{"html": "True\n}}}"}︡
︠77ea8389-dfa4-48c0-b4a2-54c3e9ed5079︠
setprint(cat[8][6].circuit_closures())
print cat[8][6].dual().is_isomorphic(cat[8][6])
︡acd2773a-e545-402a-b080-296bf106ff0d︡{"stdout": "{2: {{0, 4, 6}, {2, 5, 6}}, 3: {{1, 2, 3, 7}, {0, 1, 4, 6, 7}, {1, 3, 4, 5}, {0, 2, 4, 5, 6}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7"}︡
︠28a18fdc-bc8c-4bed-9376-3a26b35d1817i︠
%html
True
}}}

︡a2fd5e31-edec-4487-bcff-81c0beaab8e3︡{"html": "True\n}}}"}︡
︠ec47d043-50fb-435b-b2aa-a843868e73e6︠
X8 = cat[8][2]
Y8 = cat[8][0]
Y8d = cat[8][7]
︡7e3dca66-e391-42d8-89a1-9ac968e422ee︡︡
︠b1d30702-2a29-4195-97d9-4152d3d4cc97i︠
%html
<h3>Matroids on nine elements</h3>
<p>See Figure 8. We start by identifying the dual pairs:</p>

︡a27cda9a-a003-433e-9885-d9dc2541b58c︡{"html": "<h3>Matroids on nine elements</h3>\n<p>See Figure 8. We start by identifying the dual pairs:</p>"}︡
︠d361ceb7-cc25-4c49-b8f3-3af264248564︠
print cat[9][0].is_isomorphic(cat[9][10].dual())
print cat[9][1].is_isomorphic(cat[9][11].dual())
print cat[9][2].is_isomorphic(cat[9][12].dual())
print cat[9][3].is_isomorphic(cat[9][13].dual())
print cat[9][4].is_isomorphic(cat[9][14].dual())
print cat[9][5].is_isomorphic(cat[9][15].dual())
print cat[9][6].is_isomorphic(cat[9][16].dual())
print cat[9][7].is_isomorphic(cat[9][17].dual())
print cat[9][8].is_isomorphic(cat[9][18].dual())
print cat[9][9].is_isomorphic(cat[9][19].dual())
︡685be959-22c1-48cf-97dd-75568d19021b︡{"stdout": "True\nTrue\nTrue\nTrue\nTrue\nTrue\nTrue\nTrue\nTrue\nTrue"}︡
︠3a7e2772-6814-4157-ba44-c72879313f04i︠
%html
<p>Next we print the circuit closures, which provide all necessary information to draw the geometric representations.</p>

︡5409187c-afcb-4439-adae-29507b8ec3f4︡{"html": "<p>Next we print the circuit closures, which provide all necessary information to draw the geometric representations.</p>"}︡
︠ce99e63d-7593-4424-95ba-edf5497b9c30︠
for i in range(10):
    print "Matroid 9, ", i
    setprint(cat[9][i].circuit_closures())
︡1db992e3-d806-40e0-bc08-c252618cf9f8︡{"stdout": "Matroid 9,  0\n{2: {{0, 1, 4, 8}, {1, 2, 3}, {2, 5, 6}, {6, 7, 8}}, 3: {{2, 5, 6, 7, 8}, {1, 2, 3, 5, 6}, {0, 1, 2, 3, 4, 8}, {0, 1, 4, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8"}︡
︠11229e87-2d96-4b68-a35c-2612e765c7dai︠
%html
Matroid 9,  1
{2: {{2, 3, 8}, {1, 7, 8}, {4, 6, 8}, {2, 5, 6}, {0, 1, 6}}, 3: {{2, 3, 4, 5, 6, 8}, {1, 2, 3, 7, 8}, {0, 1, 2, 5, 6}, {0, 1, 4, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}
Matroid 9,  2
{2: {{0, 1, 4}, {1, 7, 8}, {4, 6, 8}, {2, 5, 6}, {2, 3, 8}}, 3: {{2, 3, 4, 5, 6, 8}, {1, 2, 3, 7, 8}, {0, 1, 4, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}
Matroid 9,  3
{2: {{4, 5, 7}, {0, 1, 6}, {1, 2, 3, 7}}, 3: {{0, 1, 2, 3, 6, 7}, {1, 2, 3, 4, 5, 7}, {0, 1, 4, 6, 8}, {2, 5, 6, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}
Matroid 9,  4
{2: {{0, 1, 4, 6}, {2, 5, 6}, {2, 3, 7}}, 3: {{1, 2, 3, 7, 8}, {4, 5, 7, 8}, {0, 1, 2, 4, 5, 6}, {2, 3, 5, 6, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}
Matroid 9,  5
{2: {{0, 1, 4}, {1, 2, 3}, {2, 5, 6}, {0, 6, 8}, {4, 7, 8}}, 3: {{1, 2, 3, 5, 6}, {0, 1, 2, 3, 4}, {0, 2, 5, 6, 8}, {0, 1, 4, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}
Matroid 9,  6
{2: {{4, 5, 7}, {2, 5, 6}, {2, 3, 7}, {0, 1, 6}}, 3: {{1, 2, 3, 7, 8}, {0, 1, 2, 5, 6}, {2, 3, 4, 5, 6, 7}, {0, 1, 4, 6, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}
Matroid 9,  7
{2: {{2, 3, 8}, {0, 4, 6}, {2, 5, 6}, {1, 7, 8}}, 3: {{1, 2, 3, 7, 8}, {0, 1, 4, 6, 7, 8}, {1, 3, 4, 5}, {2, 3, 5, 6, 8}, {0, 2, 4, 5, 6}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}
Matroid 9,  8
{2: {{0, 1, 4}, {4, 6, 8}, {3, 7, 8}, {1, 2, 3}, {2, 5, 6}}, 3: {{1, 2, 3, 5, 6}, {0, 1, 2, 3, 4}, {3, 4, 6, 7, 8}, {1, 2, 3, 7, 8}, {0, 1, 4, 6, 8}, {2, 4, 5, 6, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}
Matroid 9,  9
{2: {{0, 4, 6}, {2, 5, 6}, {1, 3, 8}, {2, 7, 8}}, 3: {{2, 5, 6, 7, 8}, {1, 3, 4, 5, 8}, {0, 1, 4, 6, 7}, {1, 2, 3, 7, 8}, {0, 2, 4, 5, 6}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}
}}}

<p>The following matroids have a minor in $\{X_8, Y_8, Y_8^*\}$ and can be disregarded from now on:</p>

︡a5f58fb3-7634-4684-a78f-05f8d4bb1c03︡{"html": "Matroid 9,  1\n{2: {{2, 3, 8}, {1, 7, 8}, {4, 6, 8}, {2, 5, 6}, {0, 1, 6}}, 3: {{2, 3, 4, 5, 6, 8}, {1, 2, 3, 7, 8}, {0, 1, 2, 5, 6}, {0, 1, 4, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\nMatroid 9,  2\n{2: {{0, 1, 4}, {1, 7, 8}, {4, 6, 8}, {2, 5, 6}, {2, 3, 8}}, 3: {{2, 3, 4, 5, 6, 8}, {1, 2, 3, 7, 8}, {0, 1, 4, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\nMatroid 9,  3\n{2: {{4, 5, 7}, {0, 1, 6}, {1, 2, 3, 7}}, 3: {{0, 1, 2, 3, 6, 7}, {1, 2, 3, 4, 5, 7}, {0, 1, 4, 6, 8}, {2, 5, 6, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\nMatroid 9,  4\n{2: {{0, 1, 4, 6}, {2, 5, 6}, {2, 3, 7}}, 3: {{1, 2, 3, 7, 8}, {4, 5, 7, 8}, {0, 1, 2, 4, 5, 6}, {2, 3, 5, 6, 7}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\nMatroid 9,  5\n{2: {{0, 1, 4}, {1, 2, 3}, {2, 5, 6}, {0, 6, 8}, {4, 7, 8}}, 3: {{1, 2, 3, 5, 6}, {0, 1, 2, 3, 4}, {0, 2, 5, 6, 8}, {0, 1, 4, 6, 7, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\nMatroid 9,  6\n{2: {{4, 5, 7}, {2, 5, 6}, {2, 3, 7}, {0, 1, 6}}, 3: {{1, 2, 3, 7, 8}, {0, 1, 2, 5, 6}, {2, 3, 4, 5, 6, 7}, {0, 1, 4, 6, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\nMatroid 9,  7\n{2: {{2, 3, 8}, {0, 4, 6}, {2, 5, 6}, {1, 7, 8}}, 3: {{1, 2, 3, 7, 8}, {0, 1, 4, 6, 7, 8}, {1, 3, 4, 5}, {2, 3, 5, 6, 8}, {0, 2, 4, 5, 6}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\nMatroid 9,  8\n{2: {{0, 1, 4}, {4, 6, 8}, {3, 7, 8}, {1, 2, 3}, {2, 5, 6}}, 3: {{1, 2, 3, 5, 6}, {0, 1, 2, 3, 4}, {3, 4, 6, 7, 8}, {1, 2, 3, 7, 8}, {0, 1, 4, 6, 8}, {2, 4, 5, 6, 8}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\nMatroid 9,  9\n{2: {{0, 4, 6}, {2, 5, 6}, {1, 3, 8}, {2, 7, 8}}, 3: {{2, 5, 6, 7, 8}, {1, 3, 4, 5, 8}, {0, 1, 4, 6, 7}, {1, 2, 3, 7, 8}, {0, 2, 4, 5, 6}}, 4: {{0, 1, 2, 3, 4, 5, 6, 7, 8}}}\n}}}\n\n<p>The following matroids have a minor in $\\{X_8, Y_8, Y_8^*\\}$ and can be disregarded from now on:</p>"}︡
︠5bb6e3c7-8213-44ef-9172-683bd8fef9cd︠
[i for i in range(10) if cat[9][i].has_minor(X8) or
                         cat[9][i].has_minor(Y8) or
                         cat[9][i].has_minor(Y8d)]
︡9ef5bb26-f8ff-4f3f-bd79-76671ee49780︡{"stdout": "[3, 4, 6]"}︡
︠f290f3c5-709f-4b47-86bb-fed46ceb3f38i︠
%html
<p>We will deal with the remaining matroids one by one. Using duality, this means that we need to check seven cases. It will be convenient to traverse our list in reverse order.</p>
<h2>$M_{9,9}$: a splitter.</h2>
<p><strong>Lemma A.3.&nbsp;</strong>The matroid $M_{9,9}$ is a splitter for the class of matroids that are $\mathbb{H}_5$-representable and have no minor in $\{X_8, Y_8, Y_8^*\}$.</p>
<p><em>Proof. </em>We apply the Splitter Theorem:</p>

︡3b17a4a1-f582-42a5-8eb8-acda009b7378︡{"html": "<p>We will deal with the remaining matroids one by one. Using duality, this means that we need to check seven cases. It will be convenient to traverse our list in reverse order.</p>\n<h2>$M_{9,9}$: a splitter.</h2>\n<p><strong>Lemma A.3.&nbsp;</strong>The matroid $M_{9,9}$ is a splitter for the class of matroids that are $\\mathbb{H}_5$-representable and have no minor in $\\{X_8, Y_8, Y_8^*\\}$.</p>\n<p><em>Proof. </em>We apply the Splitter Theorem:</p>"}︡
︠b205c56b-7129-4c6d-b016-7f74ceba8326︠
print [M for M in cat[9][9].linear_extensions(simple=True,
                                         fundamentals=H5CrossRatios)
       if is_fragile(M) and not M.has_minor(X8)
                        and not M.has_minor(Y8)
                        and not M.has_minor(Y8d)]
print [M for M in cat[9][9].linear_coextensions(cosimple=True,
                                         fundamentals=H5CrossRatios)
       if is_fragile(M) and not M.has_minor(X8)
                        and not M.has_minor(Y8)
                        and not M.has_minor(Y8d)]
︡9726c353-7626-4100-86c6-a22273fd37ce︡{"stdout": "[]\n[]"}︡
︠a4d7875e-348c-4d5c-a49b-d47e0b8c180ei︠
%html
<h2>Fan-extensions of $M_{9,18}$.</h2>
<p>We start by determining the fans:</p>

︡2acc68e1-445b-4a87-8da8-2c1a584006ee︡{"html": "<h2>Fan-extensions of $M_{9,18}$.</h2>\n<p>We start by determining the fans:</p>"}︡
︠44dd2461-89c7-478c-b043-dd65df007cb5︠
def print_fans(M):
    print "Triangles: "
    setprint([C for C in M.circuits() if len(C) == 3])
    print "Triads: "
    setprint([C for C in M.cocircuits() if len(C) == 3])
︡2f9c3d7b-6946-4482-a9c2-2b86b7abfc4e︡︡
︠bb677dbc-e8c8-4c2b-9f97-7ecf278862e3︠
M18 = cat[9][18]
print_fans(M18)
print "Deletable elements: "
setprint([e for e in M18.groundset() if (M18 \ e).has_minor(U25)])
︡90429974-b880-4430-b77d-dccbe8b56a4c︡{"stdout": "Triangles: \n[]\nTriads: \n[{0, 5, 8}, {4, 6, 8}, {2, 3, 5}, {0, 1, 7}, {3, 4, 7}]\nDeletable elements: \n[1, 2, 6]"}︡
︠12825a86-397d-4c34-84a9-936a8b92f01ei︠
%html
<p>The three disjoint triads are $\mathcal{F} = \{(4,6,8), (3,2,5), (0,1,7)\}$, where the ordering of the elements was chosen so the deletable element is in the center. We will show:</p>
<p><strong>Lemma A.4.&nbsp;</strong>Every 3-connected, $\mathbb{H}_5$-representable, $\{U_{2,5}, U_{3,5}\}$-fragile matroid $M$&nbsp;with a minor isomorphic to $M_{9,18}$&nbsp;is a fan-extension of $M_{9,18}$&nbsp;with respect to $\mathcal{F}$.</p>
<p><em>Proof.</em>&nbsp;We apply Lemma 2.4. First we find all extensions and coextensions by a single element:</p>

︡1269ad8f-83a8-4e0a-9531-9d80b8dc5e14︡{"html": "<p>The three disjoint triads are $\\mathcal{F} = \\{(4,6,8), (3,2,5), (0,1,7)\\}$, where the ordering of the elements was chosen so the deletable element is in the center. We will show:</p>\n<p><strong>Lemma A.4.&nbsp;</strong>Every 3-connected, $\\mathbb{H}_5$-representable, $\\{U_{2,5}, U_{3,5}\\}$-fragile matroid $M$&nbsp;with a minor isomorphic to $M_{9,18}$&nbsp;is a fan-extension of $M_{9,18}$&nbsp;with respect to $\\mathcal{F}$.</p>\n<p><em>Proof.</em>&nbsp;We apply Lemma 2.4. First we find all extensions and coextensions by a single element:</p>"}︡
︠2ed5ab3a-ea11-4c3e-b543-5a9f627e80cb︠
exList = [M for M in M18.linear_extensions(9, simple=True,
                                        fundamentals=H5CrossRatios)
          if is_fragile(M)]
exList.extend([M for M in M18.linear_coextensions(9, cosimple=True,
                                        fundamentals=H5CrossRatios)
               if is_fragile(M)])
print len(exList)
︡e7e9d315-ba7b-448c-aff6-c0e095a75342︡{"stdout": "2"}︡
︠eeaa9e61-2f48-4ad1-8fc4-36775c1628bc︠
for M in exList:
    print M.rank()
    print_fans(M)
    print " "
︡8dacfbaa-fc51-4810-82ba-4884321b2af7︡{"stdout": "5\nTriangles: \n[{1, 7, 9}, {4, 6, 9}, {2, 3, 9}]\nTriads: \n[{0, 1, 7}, {2, 3, 5}, {4, 6, 8}, {0, 5, 8}]\n \n5\nTriangles: \n[{6, 8, 9}, {2, 5, 9}, {0, 1, 9}]\nTriads: \n[{0, 1, 7}, {3, 4, 7}, {2, 3, 5}, {4, 6, 8}]"}︡
︠4241df0d-a7b8-441d-9c6f-facca9b4ccb5i︠
%html
<p>Both are fan-extensions.</p>

︡6cc5064c-16de-462b-a5c9-0fcc9e41f15b︡{"html": "<p>Both are fan-extensions.</p>"}︡
︠9fd228c9-ab3c-4ba2-ae79-c84a9b27dc5b︠
doubleList = []
for N in exList:
    doubleList = [M for M in N.linear_extensions(10, simple=True,          
                                         fundamentals=H5CrossRatios)
                  if is_fragile(M)]
    doubleList.extend([M for M in N.linear_coextensions(10,
                          cosimple=True, fundamentals=H5CrossRatios)
                       if is_fragile(M)])
    doubleList.extend([M for M in N.linear_extensions(10, 
                            simple=True, fundamentals=H5CrossRatios) 
                       if is_fragile(M)])
    doubleList.extend([M for M in N.linear_coextensions(10, 
                          cosimple=True, fundamentals=H5CrossRatios) 
                       if is_fragile(M)])
print len(doubleList)
︡9e526b69-cb26-455c-ada3-615c070f19b6︡{"stdout": "8"}︡
︠4efeffdb-1a8b-4ef9-a847-674301e74a26︠
for M in doubleList:
    print M.rank()
    print_fans(M)
    print " "
︡e66971a2-ab23-4b13-8b94-46dbb258b314︡{"stdout": "5\nTriangles: \n[{6, 8, 9}, {2, 5, 9}, {0, 1, 9}, {1, 7, 10}, {4, 6, 10}, {2, 3, 10}]\nTriads: \n[{4, 6, 8}, {2, 3, 5}, {0, 1, 7}]\n \n6\nTriangles: \n[{6, 8, 9}]\nTriads: \n[{8, 9, 10}, {0, 5, 10}, {4, 6, 8}, {2, 3, 5}, {3, 4, 7}, {0, 1, 7}]\n \n6\nTriangles: \n[{0, 1, 9}]\nTriads: \n[{0, 9, 10}, {5, 8, 10}, {4, 6, 8}, {2, 3, 5}, {3, 4, 7}, {0, 1, 7}]\n \n6\nTriangles: \n[{2, 5, 9}]\nTriads: \n[{5, 9, 10}, {0, 8, 10}, {4, 6, 8}, {2, 3, 5}, {3, 4, 7}, {0, 1, 7}]\n \n5\nTriangles: \n[{6, 8, 9}, {2, 5, 9}, {0, 1, 9}, {1, 7, 10}, {4, 6, 10}, {2, 3, 10}]\nTriads: \n[{4, 6, 8}, {2, 3, 5}, {0, 1, 7}]\n \n6\nTriangles: \n[{6, 8, 9}]\nTriads: \n[{8, 9, 10}, {0, 5, 10}, {4, 6, 8}, {2, 3, 5}, {3, 4, 7}, {0, 1, 7}]\n \n6\nTriangles: \n[{0, 1, 9}]\nTriads: \n[{0, 9, 10}, {5, 8, 10}, {4, 6, 8}, {2, 3, 5}, {3, 4, 7}, {0, 1, 7}]\n \n6\nTriangles: \n[{2, 5, 9}]\nTriads: \n[{5, 9, 10}, {0, 8, 10}, {4, 6, 8}, {2, 3, 5}, {3, 4, 7}, {0, 1, 7}]"}︡
︠66e54b06-8184-4313-9016-b54deee63317i︠
%html
<p>Each of these is a fan-extension of $M_{9,18}$, so we are done with $M_{9,18}$. $\square$</p>

︡16a78799-d648-4beb-a3e0-3287bc13e3f9︡{"html": "<p>Each of these is a fan-extension of $M_{9,18}$, so we are done with $M_{9,18}$. $\\square$</p>"}︡
︠417704eb-93d5-4df7-863d-318c9e9b8b8d︠
M8 = cat[9][8]
print_fans(M8)
print "Contractible elements: "
setprint([e for e in M8.groundset() if (M8 / e).has_minor(U25)])
︡64b54b2c-e025-4b37-bf6f-2e57dddbc08a︡{"stdout": "Triangles: \n[{0, 1, 4}, {1, 2, 3}, {2, 5, 6}, {3, 7, 8}, {4, 6, 8}]\nTriads: \n[]\nContractible elements: \n[0, 5, 7]"}︡
︠287ecb85-5a8b-4f94-8b96-cb6745a32011i︠
%html
<h2>Fan-extensions of $M_{9,7}$.</h2>
<p>We prove the following:</p>
<p><strong>Lemma A.5. </strong>Every 3-connected, $\mathbb{H}_5$-representable, $\{U_{2,5}, U_{3,5}\}$-fragile matroid $M$ with a minor isomorphic to $M_{9,7}$ but no minor in $\{X_8, Y_8, Y_8^*\}$ is a fan-extension of $M_{9,7}$ with respect to $\mathcal{F} = \{(6,5,2,3,8)\}$.</p>
<p><em>Proof. </em>We start by observing that this is indeed a fan:</p>

︡290241b6-9a3e-4598-acea-664b46559581︡{"html": "<h2>Fan-extensions of $M_{9,7}$.</h2>\n<p>We prove the following:</p>\n<p><strong>Lemma A.5. </strong>Every 3-connected, $\\mathbb{H}_5$-representable, $\\{U_{2,5}, U_{3,5}\\}$-fragile matroid $M$ with a minor isomorphic to $M_{9,7}$ but no minor in $\\{X_8, Y_8, Y_8^*\\}$ is a fan-extension of $M_{9,7}$ with respect to $\\mathcal{F} = \\{(6,5,2,3,8)\\}$.</p>\n<p><em>Proof. </em>We start by observing that this is indeed a fan:</p>"}︡
︠51e200b6-02b3-4d81-994f-6dfee9fb2c27︠
M7 = cat[9][7]
print_fans(M7)
︡63ae2f6c-ad7e-44d4-8698-b8c9c6d3a78d︡{"stdout": "Triangles: \n[{2, 5, 6}, {0, 4, 6}, {1, 7, 8}, {2, 3, 8}]\nTriads: \n[{2, 3, 5}]"}︡
︠f0cf60df-e572-4d51-b2b8-2918eb399ee1i︠
%html
<p>Once again, we apply Lemma 2.4. We compute all single-element extensions and coextensions:</p>

︡d81b3f5d-ac9f-4bf7-9baa-38c4623696c3︡{"html": "<p>Once again, we apply Lemma 2.4. We compute all single-element extensions and coextensions:</p>"}︡
︠682e7529-74cd-4035-a954-ffe46a534487︠
exList = [M for M in M7.linear_extensions(9, simple=True,
                                         fundamentals=H5CrossRatios) 
          if is_fragile(M) and not M.has_minor(X8)
                           and not M.has_minor(Y8)
                           and not M.has_minor(Y8d)]
exList.extend([M for M in M7.linear_coextensions(9, cosimple=True,
                                         fundamentals=H5CrossRatios)
               if is_fragile(M) and not M.has_minor(X8)
                                and not M.has_minor(Y8)
                                and not M.has_minor(Y8d)])
print len(exList)
︡08b98864-89cd-48a9-8b8c-a55e21615973︡{"stdout": "2"}︡
︠1b479f53-f4fb-4c2d-81e6-315f4e8a1bb5︠
for M in exList:
    print M.rank()
    print_fans(M)
    print " "
︡d784dc02-e9cf-4f86-a84e-c2d761089640︡{"stdout": "5\nTriangles: \n[{2, 5, 6}, {1, 7, 8}, {2, 3, 8}]\nTriads: \n[{5, 6, 9}, {0, 4, 9}, {2, 3, 5}]\n \n5\nTriangles: \n[{2, 5, 6}, {0, 4, 6}, {2, 3, 8}]\nTriads: \n[{3, 8, 9}, {1, 7, 9}, {2, 3, 5}]"}︡
︠5db53489-4908-4981-a976-97e6755182e6i︠
%html
<p>These are both fan-extensions. Next, we add another extension or coextension:</p>

︡22337d88-2db1-41bc-9876-0b2dbc386468︡{"html": "<p>These are both fan-extensions. Next, we add another extension or coextension:</p>"}︡
︠f6624a95-8da3-4e67-b2b1-ef3604a97f5e︠
doubleList = []
for N in exList:
    doubleList.extend([M for M in N.linear_extensions(10,
                            simple=True, fundamentals=H5CrossRatios) 
                       if is_fragile(M) and not M.has_minor(X8)
                                        and not M.has_minor(Y8)
                                        and not M.has_minor(Y8d)])
    doubleList.extend([M for M in N.linear_coextensions(10, 
                          cosimple=True, fundamentals=H5CrossRatios)
                       if is_fragile(M) and not M.has_minor(X8)
                                        and not M.has_minor(Y8)
                                        and not M.has_minor(Y8d)])
print len(doubleList)
︡62e1800d-0d40-4fde-b9a7-6b3287a2dd58︡{"stdout": "4"}︡
︠d60ce0e3-0633-4b1a-bde4-c39eb536b3f9︠
for M in doubleList:
    print M.rank()
    print_fans(M)
    print " "
︡da93ecef-543f-45ac-93fe-41243f617757︡{"stdout": "5\nTriangles: \n[{2, 5, 6}, {1, 7, 8}, {2, 3, 8}, {6, 9, 10}, {0, 4, 10}]\nTriads: \n[{2, 3, 5}, {5, 6, 9}]\n \n6\nTriangles: \n[{2, 5, 6}, {2, 3, 8}]\nTriads: \n[{1, 7, 10}, {3, 8, 10}, {2, 3, 5}, {0, 4, 9}, {5, 6, 9}]\n \n5\nTriangles: \n[{2, 5, 6}, {0, 4, 6}, {2, 3, 8}, {8, 9, 10}, {1, 7, 10}]\nTriads: \n[{2, 3, 5}, {3, 8, 9}]\n \n6\nTriangles: \n[{2, 5, 6}, {2, 3, 8}]\nTriads: \n[{0, 4, 10}, {5, 6, 10}, {2, 3, 5}, {1, 7, 9}, {3, 8, 9}]"}︡
︠77362e9c-d744-45ff-8ce5-eb6908488fbdi︠
%html
<p>These are all fan-extensions, which completes the proof. $\square$</p>
<h2>Fan-extensions of $M_{9,15}$</h2>
<p>We prove the following:</p>
<p><strong>Lemma A.6.&nbsp;</strong>Every 3-connected, $\mathbb{H}_5$-representable, $\{U_{2,5}, U_{3,5}\}$-fragile matroid $M$ with a minor isomorphic to $M_{9,15}$ but no minor in $\{X_8, Y_8, Y_8^*, M_{9,8}, M_{9,18}\}$ is a fan-extension of $M_{9,15}$ with respect to $\mathcal{F} = \{(7,1,0,6,8), (3,2,5)\}$.</p>
<p><em>Proof.&nbsp;</em>We start by observing that these are indeed fans:</p>

︡30817caa-ee3d-4d2a-a196-3cb9615d6a64︡{"html": "<p>These are all fan-extensions, which completes the proof. $\\square$</p>\n<h2>Fan-extensions of $M_{9,15}$</h2>\n<p>We prove the following:</p>\n<p><strong>Lemma A.6.&nbsp;</strong>Every 3-connected, $\\mathbb{H}_5$-representable, $\\{U_{2,5}, U_{3,5}\\}$-fragile matroid $M$ with a minor isomorphic to $M_{9,15}$ but no minor in $\\{X_8, Y_8, Y_8^*, M_{9,8}, M_{9,18}\\}$ is a fan-extension of $M_{9,15}$ with respect to $\\mathcal{F} = \\{(7,1,0,6,8), (3,2,5)\\}$.</p>\n<p><em>Proof.&nbsp;</em>We start by observing that these are indeed fans:</p>"}︡
︠a8c7a9f0-a186-46eb-b417-3d87e4227f6e︠
M15 = cat[9][15]
print_fans(M15)
︡5c881803-c7da-4996-970a-a658d926e904︡{"stdout": "Triangles: \n[{0, 1, 6}]\nTriads: \n[{4, 5, 8}, {0, 6, 8}, {2, 3, 5}, {0, 1, 7}, {3, 4, 7}]"}︡
︠455ba702-1974-4f2e-9f89-1b69af1fa814i︠
%html
<p>Once again, we apply Lemma 2.4. We compute all single-element extensions and coextensions:</p>

︡536b1e27-6c2d-4817-9782-4a7d4aa98e98︡{"html": "<p>Once again, we apply Lemma 2.4. We compute all single-element extensions and coextensions:</p>"}︡
︠afd1482c-e039-4e3e-9ac4-67c0bbe03e2e︠
M18d = M18.dual()
exList = [M for M in M15.linear_extensions(9, simple=True,
                                          fundamentals=H5CrossRatios)
          if is_fragile(M) and not M.has_minor(M18)
                           and not M.has_minor(M18d)
                           and not M.has_minor(X8)
                           and not M.has_minor(Y8)
                           and not M.has_minor(Y8d)]
exList.extend([M for M in M15.linear_coextensions(9, cosimple=True,
                                          fundamentals=H5CrossRatios)
               if is_fragile(M) and not M.has_minor(M18)
                                and not M.has_minor(M18d)
                                and not M.has_minor(X8)
                                and not M.has_minor(Y8)
                                and not M.has_minor(Y8d)])
print len(exList)
︡fbae976e-44bf-4ef6-ae0e-723dd31a3900︡{"stdout": "2"}︡
︠2f56c826-41d1-4849-a521-69d095837229︠
for M in exList:
    print M.rank()
    print_fans(M)
    print " "
︡bd064b6e-b650-4255-ad8f-f91152c35722︡{"stdout": "5\nTriangles: \n[{0, 1, 6}, {6, 8, 9}, {2, 5, 9}]\nTriads: \n[{0, 1, 7}, {3, 4, 7}, {2, 3, 5}, {0, 6, 8}]\n \n5\nTriangles: \n[{0, 1, 6}, {1, 7, 9}, {2, 3, 9}]\nTriads: \n[{0, 1, 7}, {2, 3, 5}, {0, 6, 8}, {4, 5, 8}]"}︡
︠a1427983-1f4e-46a8-a54a-a8e6285e1268i︠
%html
<p>These are all fan-extensions. Next, we add another extension or coextension:</p>

︡5fa7e466-6f87-4850-9e98-9db1bf7fb6ec︡{"html": "<p>These are all fan-extensions. Next, we add another extension or coextension:</p>"}︡
︠72975778-caa3-4c8e-8e09-586ea4b5098d︠
doubleList = []
for N in exList:
    doubleList.extend([M for M in N.linear_extensions(10, 
                             simple=True, fundamentals=H5CrossRatios)
                       if is_fragile(M) and not M.has_minor(M18)
                                        and not M.has_minor(M18d)
                                        and not M.has_minor(X8)
                                        and not M.has_minor(Y8)
                                        and not M.has_minor(Y8d)])
    doubleList.extend([M for M in N.linear_coextensions(10,
                           cosimple=True, fundamentals=H5CrossRatios)
                       if is_fragile(M) and not M.has_minor(M18)
                                        and not M.has_minor(M18d)
                                        and not M.has_minor(X8)
                                        and not M.has_minor(Y8)
                                        and not M.has_minor(Y8d)])
print len(doubleList)
︡153b4f4a-6453-4315-9fc9-7b79342e68e4︡{"stdout": "6"}︡
︠a1734fc1-e658-4b04-b754-6d8173935105︠
for M in doubleList:
    print M.rank()
    print_fans(M)
    print " "
︡446c1665-1667-418f-aeba-9a80f794bd4a︡{"stdout": "5\nTriangles: \n[{0, 1, 6}, {6, 8, 9}, {2, 5, 9}, {4, 9, 10}, {1, 7, 10}, {2, 3, 10}]\nTriads: \n[{0, 6, 8}, {2, 3, 5}, {0, 1, 7}]\n \n6\nTriangles: \n[{0, 1, 6}, {6, 8, 9}]\nTriads: \n[{8, 9, 10}, {4, 5, 10}, {0, 6, 8}, {2, 3, 5}, {3, 4, 7}, {0, 1, 7}]\n \n6\nTriangles: \n[{0, 1, 6}, {2, 5, 9}]\nTriads: \n[{5, 9, 10}, {4, 8, 10}, {0, 6, 8}, {2, 3, 5}, {3, 4, 7}, {0, 1, 7}]\n \n5\nTriangles: \n[{0, 1, 6}, {1, 7, 9}, {2, 3, 9}, {4, 9, 10}, {6, 8, 10}, {2, 5, 10}]\nTriads: \n[{0, 6, 8}, {2, 3, 5}, {0, 1, 7}]\n \n6\nTriangles: \n[{0, 1, 6}, {1, 7, 9}]\nTriads: \n[{7, 9, 10}, {3, 4, 10}, {4, 5, 8}, {0, 6, 8}, {2, 3, 5}, {0, 1, 7}]\n \n6\nTriangles: \n[{0, 1, 6}, {2, 3, 9}]\nTriads: \n[{3, 9, 10}, {4, 7, 10}, {4, 5, 8}, {0, 6, 8}, {2, 3, 5}, {0, 1, 7}]"}︡
︠a22e2c62-9a49-43c8-8f7d-64a873c65851i︠
%html
<p>These are all fan-extensions, which completes the proof. $\square$</p>
<h2>Fan-extensions of $M_{9,2}$</h2>
<p>We prove the following:</p>
<p><strong>Lemma A.7.&nbsp;</strong>Every 3-connected, $\mathbb{H}_5$-representable, $\{U_{2,5}, U_{3,5}\}$-fragile matroid $M$ with a minor isomorphic to $M_{9,2}$ but no minor in $\{X_8, Y_8, Y_8^*\}$&nbsp;is a fan-extension of $M_{9,2}$ with respect to $\mathcal{F} = \{(6,5,2,3), (4,0,1,7)\}$.</p>
<p><em>Proof.&nbsp;</em>We start by observing that these are indeed fans. Note also that elements $6$ and $8$ can be added to either fan.</p>

︡239b3a85-80bc-4151-a4de-02728feab5c2︡{"html": "<p>These are all fan-extensions, which completes the proof. $\\square$</p>\n<h2>Fan-extensions of $M_{9,2}$</h2>\n<p>We prove the following:</p>\n<p><strong>Lemma A.7.&nbsp;</strong>Every 3-connected, $\\mathbb{H}_5$-representable, $\\{U_{2,5}, U_{3,5}\\}$-fragile matroid $M$ with a minor isomorphic to $M_{9,2}$ but no minor in $\\{X_8, Y_8, Y_8^*\\}$&nbsp;is a fan-extension of $M_{9,2}$ with respect to $\\mathcal{F} = \\{(6,5,2,3), (4,0,1,7)\\}$.</p>\n<p><em>Proof.&nbsp;</em>We start by observing that these are indeed fans. Note also that elements $6$ and $8$ can be added to either fan.</p>"}︡
︠dee4bfbf-b6f1-45ed-a1a0-f806544fcd05︠
M2 = cat[9][2]
print_fans(M2)
︡8447147c-6f4f-4409-90dc-5f7b8472bb40︡{"stdout": "Triangles: \n[{0, 1, 4}, {2, 5, 6}, {1, 7, 8}, {4, 6, 8}, {2, 3, 8}]\nTriads: \n[{2, 3, 5}, {0, 1, 7}]"}︡
︠8a1a739a-3b27-4d12-8a31-4fa69d010837i︠
%html
<p>Once again, we apply Lemma 2.4. We compute all single-element extensions and coextensions:</p>

︡f0850fc0-7c7c-4b15-abe7-2638ba5f59e6︡{"html": "<p>Once again, we apply Lemma 2.4. We compute all single-element extensions and coextensions:</p>"}︡
︠a905dbd7-d223-40d1-b268-4146c7944517︠
exList = [M for M in M2.linear_extensions(9, simple=True,
                                          fundamentals=H5CrossRatios)
          if is_fragile(M) and not M.has_minor(X8)
                           and not M.has_minor(Y8)
                           and not M.has_minor(Y8d)]
exList.extend([M for M in M2.linear_coextensions(9, cosimple=True,
                                          fundamentals=H5CrossRatios)
               if is_fragile(M) and not M.has_minor(X8)
                                and not M.has_minor(Y8)
                                and not M.has_minor(Y8d)])
print len(exList)
︡90415951-73b5-48ba-b9e4-b2a675bf43fd︡{"stdout": "3"}︡
︠617146b9-4eb3-4ae2-9a15-e16eeb80e165︠
for M in exList:
    print M.rank()
    print_fans(M)
    print " "
︡71a30920-951f-42f3-9df5-69d98d48e23e︡{"stdout": "5\nTriangles: \n[{2, 5, 6}, {0, 1, 4}, {1, 7, 8}]\nTriads: \n[{7, 8, 9}, {0, 1, 7}, {2, 3, 5}]\n \n5\nTriangles: \n[{0, 1, 4}, {2, 5, 6}, {1, 7, 8}, {2, 3, 8}]\nTriads: \n[{5, 6, 9}, {0, 4, 9}, {0, 1, 7}, {2, 3, 5}]\n \n5\nTriangles: \n[{0, 1, 4}, {2, 5, 6}, {2, 3, 8}]\nTriads: \n[{3, 8, 9}, {0, 1, 7}, {2, 3, 5}]"}︡
︠63e52c26-ad8f-4fa1-a329-6dae97f5174di︠
%html
<p>These are all fan-extensions. Next, we add another extension or coextension:</p>

︡d94a68b1-54c4-4667-ad33-96fc1a9b5e8b︡{"html": "<p>These are all fan-extensions. Next, we add another extension or coextension:</p>"}︡
︠aefe87d2-7ca9-479e-b3fd-daeef1dd32ab︠
doubleList = []
for N in exList:
    doubleList.extend([M for M in N.linear_extensions(10,
                             simple=True, fundamentals=H5CrossRatios)
                       if is_fragile(M) and not M.has_minor(X8)
                                        and not M.has_minor(Y8)
                                        and not M.has_minor(Y8d)])
    doubleList.extend([M for M in N.linear_coextensions(10,
                           cosimple=True, fundamentals=H5CrossRatios)
                       if is_fragile(M) and not M.has_minor(X8)
                                        and not M.has_minor(Y8)
                                        and not M.has_minor(Y8d)])
print len(doubleList)
︡d92e349f-a863-471d-8163-0e8e24f3cffb︡{"stdout": "8"}︡
︠80e14e28-6cd4-4de4-b1ac-457eb88a9d9f︠
for M in doubleList:
    print M.rank()
    print_fans(M)
    print " "
︡6815b0fc-9cd3-4aaf-afda-bf219cf3b4d0︡{"stdout": "5\nTriangles: \n[{2, 5, 6}, {0, 1, 4}, {1, 7, 8}, {8, 9, 10}, {2, 3, 10}, {4, 6, 10}]\nTriads: \n[{0, 1, 7}, {2, 3, 5}, {7, 8, 9}]\n \n6\nTriangles: \n[{2, 5, 6}, {0, 1, 4}, {1, 7, 8}]\nTriads: \n[{3, 9, 10}, {0, 4, 10}, {5, 6, 10}, {2, 3, 5}, {0, 1, 7}, {7, 8, 9}]\n \n5\nTriangles: \n[{0, 1, 4}, {2, 5, 6}, {1, 7, 8}, {2, 3, 8}, {4, 9, 10}, {6, 8, 10}]\nTriads: \n[{2, 3, 5}, {0, 1, 7}, {0, 4, 9}]\n \n5\nTriangles: \n[{0, 1, 4}, {2, 5, 6}, {1, 7, 8}, {2, 3, 8}, {6, 9, 10}, {4, 8, 10}]\nTriads: \n[{2, 3, 5}, {0, 1, 7}, {5, 6, 9}]\n \n6\nTriangles: \n[{2, 5, 6}, {0, 1, 4}, {2, 3, 8}]\nTriads: \n[{7, 9, 10}, {3, 8, 10}, {2, 3, 5}, {0, 1, 7}, {0, 4, 9}, {5, 6, 9}]\n \n6\nTriangles: \n[{2, 5, 6}, {0, 1, 4}, {1, 7, 8}]\nTriads: \n[{3, 9, 10}, {7, 8, 10}, {2, 3, 5}, {0, 1, 7}, {0, 4, 9}, {5, 6, 9}]\n \n5\nTriangles: \n[{0, 1, 4}, {2, 5, 6}, {2, 3, 8}, {8, 9, 10}, {1, 7, 10}, {4, 6, 10}]\nTriads: \n[{0, 1, 7}, {2, 3, 5}, {3, 8, 9}]\n \n6\nTriangles: \n[{2, 5, 6}, {0, 1, 4}, {2, 3, 8}]\nTriads: \n[{7, 9, 10}, {0, 4, 10}, {5, 6, 10}, {2, 3, 5}, {0, 1, 7}, {3, 8, 9}]"}︡
︠45988a90-c3af-4cb7-95d4-fec0b8bb8195i︠
%html
<p>These are all fan-extensions, which completes the proof. $\square$</p>
<h2>Fan-extensions of $M_{9,1}$</h2>
<p>We prove the following:</p>
<p><strong>Lemma A.8.&nbsp;</strong>Every 3-connected, $\mathbb{H}_5$-representable, $\{U_{2,5}, U_{3,5}\}$-fragile matroid $M$ with a proper minor isomorphic to $M_{9,1}$ has a minor in $\{X_8, Y_8, Y_8^*, M_{9,15}, M_{9,18}\}$.</p>
<p><em>Proof.&nbsp;</em>This is a simple case check:</p>

︡c5c70bf4-8120-4907-8ba9-9d6c4173cd8a︡{"html": "<p>These are all fan-extensions, which completes the proof. $\\square$</p>\n<h2>Fan-extensions of $M_{9,1}$</h2>\n<p>We prove the following:</p>\n<p><strong>Lemma A.8.&nbsp;</strong>Every 3-connected, $\\mathbb{H}_5$-representable, $\\{U_{2,5}, U_{3,5}\\}$-fragile matroid $M$ with a proper minor isomorphic to $M_{9,1}$ has a minor in $\\{X_8, Y_8, Y_8^*, M_{9,15}, M_{9,18}\\}$.</p>\n<p><em>Proof.&nbsp;</em>This is a simple case check:</p>"}︡
︠ac5754b4-0482-48da-8ab6-227bb7d66aff︠
M1 = cat[9][1]
exList = [M for M in M1.linear_extensions(9, simple=True,
                                          fundamentals=H5CrossRatios) 
          if is_fragile(M) and not M.has_minor(M15)
                           and not M.has_minor(M18)
                           and not M.has_minor(X8)
                           and not M.has_minor(Y8)
                           and not M.has_minor(Y8d)]
exList.extend([M for M in M1.linear_coextensions(9, cosimple=True,
                                          fundamentals=H5CrossRatios) 
               if is_fragile(M) and not M.has_minor(M15)
                                and not M.has_minor(M18)
                                and not M.has_minor(X8)
                                and not M.has_minor(Y8)
                                and not M.has_minor(Y8d)])
print len(exList)
︡9b27ef12-558b-4803-b913-a6895252aae0︡{"stdout": "0"}︡
︠d294f1fd-2e86-497f-a315-62b7922fdf50i︠
%html
<p>Hence all matroids in our class containing $M_{9,1}$ have been covered by previous cases. $\square$</p>

<h2>Fan-extensions of $M_{9,0}$</h2>
<p>Finally, we prove the following:</p>
<p><strong>Lemma A.9.&nbsp;</strong>Every 3-connected, $\mathbb{H}_5$-representable, $\{U_{2,5}, U_{3,5}\}$-fragile matroid $M$ with $M_{9,0}$ as a minor but no minor in $\{X_8, Y_8, Y_8^*, M_{8,5}, M_{9,15}, M_{9,7}\}$ is a fan-extension of $M_{9,0}$ with respect to $\mathcal{F} = \{(1,3,2,5,6,7,8)\}$.</p>
<p>Note the appearance of $M_{8,5}$. We will explain that below the proof.</p>
<p><em>Proof.&nbsp;</em>First we check that the member of $\mathcal{F}$ is indeed a fan:</p>

︡ce57967e-53bc-4163-83a7-49ba44cdf563︡{"html": "<p>Hence all matroids in our class containing $M_{9,1}$ have been covered by previous cases. $\\square$</p>\n\n<h2>Fan-extensions of $M_{9,0}$</h2>\n<p>Finally, we prove the following:</p>\n<p><strong>Lemma A.9.&nbsp;</strong>Every 3-connected, $\\mathbb{H}_5$-representable, $\\{U_{2,5}, U_{3,5}\\}$-fragile matroid $M$ with $M_{9,0}$ as a minor but no minor in $\\{X_8, Y_8, Y_8^*, M_{8,5}, M_{9,15}, M_{9,7}\\}$ is a fan-extension of $M_{9,0}$ with respect to $\\mathcal{F} = \\{(1,3,2,5,6,7,8)\\}$.</p>\n<p>Note the appearance of $M_{8,5}$. We will explain that below the proof.</p>\n<p><em>Proof.&nbsp;</em>First we check that the member of $\\mathcal{F}$ is indeed a fan:</p>"}︡
︠999a4d91-1fe0-4fd8-a464-a8bf3b5e36c6︠
M0 = cat[9][0]
print_fans(M0)
︡dfa0ce5a-d29d-4c05-b5c4-1279a6e96eec︡{"stdout": "Triangles: \n[{0, 1, 4}, {1, 2, 3}, {2, 5, 6}, {6, 7, 8}, {0, 1, 8}, {0, 4, 8}, {1, 4, 8}]\nTriads: \n[{2, 3, 5}, {5, 6, 7}]"}︡
︠6a1310bd-2616-4c94-8a4b-b92baa6296f4i︠
%html
<p>Once more, we apply Lemma 2.4. We compute all single-element extensions and coextensions:</p>

︡0d3d279f-cc3e-4592-a906-e4ff87e9841f︡{"html": "<p>Once more, we apply Lemma 2.4. We compute all single-element extensions and coextensions:</p>"}︡
︠3cab4398-d7e1-429b-887e-3b5795305f72︠
S = [X8, Y8, Y8d, cat[8][5], cat[9][5], cat[9][15], cat[9][7], cat[9][17]]
︡d8451d8e-efc9-418e-952d-7c864d295393︡︡
︠cea05ff6-b609-472d-aba5-90f157116166︠
exList = [M for M in M0.linear_extensions(9, simple=True, 
                                          fundamentals=H5CrossRatios)
          if is_fragile(M) and not any(M.has_minor(N) for N in S)]
exList.extend([M for M in M0.linear_coextensions(9, cosimple=True,
                                          fundamentals=H5CrossRatios) 
               if is_fragile(M) and not  any(M.has_minor(N) 
                                                        for N in S)])
print len(exList)
︡62c70d9e-071e-490e-a271-a48ae9ea4611︡{"stdout": "2"}︡
︠653ef4e0-6522-4338-8d08-9419cc41d9cb︠
for M in exList:
    print M.rank()
    print_fans(M)
    print " "
︡37430bd0-ead3-474d-9b49-61aaf907bd0f︡{"stdout": "5\nTriangles: \n[{2, 5, 6}, {1, 2, 3}, {0, 1, 4}, {6, 7, 8}]\nTriads: \n[{7, 8, 9}, {0, 4, 9}, {5, 6, 7}, {2, 3, 5}]\n \n5\nTriangles: \n[{1, 2, 3}, {2, 5, 6}, {6, 7, 8}, {0, 4, 8}]\nTriads: \n[{1, 3, 9}, {0, 4, 9}, {5, 6, 7}, {2, 3, 5}]"}︡
︠13625543-ec73-4508-bcdf-c7ada2f2a86ci︠
%html
<p>These are all fan-extensions. Next, we add another extension or coextension:</p>

︡a3f093be-7db1-44f5-b472-63f3512209ce︡{"html": "<p>These are all fan-extensions. Next, we add another extension or coextension:</p>"}︡
︠cca3ada6-858c-407c-ab02-caf03b57b286︠
doubleList = []
for N in exList:
    doubleList.extend([M for M in N.linear_extensions(10,
                             simple=True, fundamentals=H5CrossRatios) 
                       if is_fragile(M) and not any(M.has_minor(N)
                                                        for N in S)])
    doubleList.extend([M for M in N.linear_coextensions(10, 
                           cosimple=True, fundamentals=H5CrossRatios) 
                       if is_fragile(M) and not any(M.has_minor(N) 
                                                        for N in S)])
print len(doubleList)
︡cc9a9819-b207-4ecb-a05a-ca24743ff777︡{"stdout": "4"}︡
︠2a7bdb86-f431-40fd-aa99-cb6ee725026e︠
for M in doubleList:
    print M.rank()
    print_fans(M)
    print " "
︡aaee7450-6bf7-40a1-89d2-697b655d8370︡{"stdout": "5\nTriangles: \n[{2, 5, 6}, {1, 2, 3}, {0, 1, 4}, {6, 7, 8}, {8, 9, 10}, {0, 4, 10}, {1, 4, 10}, {0, 1, 10}]\nTriads: \n[{5, 6, 7}, {2, 3, 5}, {7, 8, 9}]\n \n6\nTriangles: \n[{2, 5, 6}, {1, 2, 3}, {6, 7, 8}]\nTriads: \n[{0, 9, 10}, {4, 9, 10}, {0, 4, 10}, {1, 3, 10}, {2, 3, 5}, {5, 6, 7}, {0, 4, 9}, {7, 8, 9}]\n \n5\nTriangles: \n[{1, 2, 3}, {2, 5, 6}, {6, 7, 8}, {0, 4, 8}, {1, 9, 10}, {0, 8, 10}, {4, 8, 10}, {0, 4, 10}]\nTriads: \n[{2, 3, 5}, {5, 6, 7}, {1, 3, 9}]\n \n6\nTriangles: \n[{2, 5, 6}, {1, 2, 3}, {6, 7, 8}]\nTriads: \n[{0, 9, 10}, {4, 9, 10}, {0, 4, 10}, {7, 8, 10}, {2, 3, 5}, {5, 6, 7}, {0, 4, 9}, {1, 3, 9}]"}︡
︠ec1561f6-8aa9-427b-b1c7-fd04a47b2121i︠
%html
<p>These are all fan-extensions, which completes the proof. $\square$</p>
<p>Now, in order to make sure we have covered all cases for $M_{9,0}$, we must ensure that all extensions and coextensions of $M_{8,5}$ have been considered previously. This is indeed the case:</p>

︡ce48398a-9c34-4e37-a229-4085eda178d5︡{"html": "<p>These are all fan-extensions, which completes the proof. $\\square$</p>\n<p>Now, in order to make sure we have covered all cases for $M_{9,0}$, we must ensure that all extensions and coextensions of $M_{8,5}$ have been considered previously. This is indeed the case:</p>"}︡
︠4b70db33-b862-4e55-a49f-c399f2525fec︠
[i for i in range(20) if cat[9][i].has_minor(cat[8][5])]
︡3bab629d-bdb1-4a56-b1f4-4cffb7867846︡{"stdout": "[2, 4, 6, 9, 12, 14, 16, 19]"}︡
︠07efcf9c-bfc1-41a4-b595-a57a4affe66ei︠
%html
<h2>Path sequences</h2>
<p>We start by defining the generalized Delta-Y exchange operations:</p>

︡7076485a-76b9-4db0-9fac-1a93d460ff15︡{"html": "<h2>Path sequences</h2>\n<p>We start by defining the generalized Delta-Y exchange operations:</p>"}︡
︠8e73d1ed-a553-4146-a932-d8867e3cb690︠
def DY(M, segment, parallels=None):
    # First, construct the parallel extension of M
    if parallels is not None:
        for e in parallels:
            M = M.linear_extension(element=len(M), chain={e: 1})
    
    # Next, find a suitable representation of the segment:
    BS = M.augment([], segment)
    NBS = [e for e in segment if not e in BS]
    B = M.augment(BS)
    A, row_labels, col_labels = M.representation(reduced=True, B=B, labels=True)

    # construct the Theta matroid
    row_indices = [row_labels.index(e) for e in BS]
    col_indices = [col_labels.index(e) for e in NBS]
    k = len(segment)
    D = Matrix(A.base_ring(), nrows=k, ncols=k)
    D[0,1] = A[row_indices[1],col_indices[0]] / A[row_indices[0],col_indices[0]]
    D[1,0] = -D[0,1]
    for i in range(k-2):
        D[i+2,0] = A[row_indices[0],col_indices[i]]
        D[i+2,1] = A[row_indices[1],col_indices[i]]
        D[0,i+2] = A[row_indices[0],col_indices[i]]
        D[1,i+2] = A[row_indices[1],col_indices[i]]

    # construct the ground set of the generalized parallel connection
    tmpE = M.groundset_list()
    delset = []
    E = copy(row_labels)
    for i in row_indices:
        E[i] = newlabel(tmpE)
        tmpE.append(E[i])
        delset.append(E[i])
    E.extend(NBS)
    F = copy(col_labels)
    for i in col_indices:
        F[i] = newlabel(tmpE)
        tmpE.append(F[i])
        delset.append(F[i])
    F.extend(BS)
    E.extend(F)

    # construct the new representation
    AA = Matrix(A.base_ring(), nrows=A.nrows() + k - 2, ncols=A.ncols()+2)
    AA.set_block(0,0,A)
    AA[row_indices[0], A.ncols()+1] = D[0,1]
    AA[row_indices[1], A.ncols()] = D[1,0]
    for i in range(k-2):
        AA[A.nrows()+i, A.ncols()] = D[i+2,0]
        AA[A.nrows()+i, A.ncols()+1] = D[i+2,1]
    return Matroid(groundset=E,reduced_matrix=AA).delete(delset)
    
def YD(M, cosegment, series=None):
    return DY(M.dual(), segment=cosegment, parallels=series).dual()
︡a514a289-146a-40b5-83d4-e37b24e23bc5︡︡
︠8001a5d9-c7b8-4c23-a731-f5eb464fdc26i︠
%html
<p>The segment and cosegment of $X_8$ are as follows:</p>

︡bbd82c91-a9d4-4384-895e-a865652cc96b︡{"html": "<p>The segment and cosegment of $X_8$ are as follows:</p>"}︡
︠f61c51b3-15d7-45f0-ada0-d7ff80e904ee︠
print X8.rank([0,1,4,6])
print X8.corank([2,3,5,7])
S = [0,1,4,6]
C = [2,3,5,7]
︡776273de-e0d7-4522-b918-c74b5533a008︡{"stdout": "2\n2"}︡
︠31432d18-0076-44f1-aaa1-1393c3b3824di︠
%html
<p>Deletable and contractible elements:</p>

︡16be4b8d-6d81-4736-9486-b5d9ce13ffda︡{"html": "<p>Deletable and contractible elements:</p>"}︡
︠c0bc1309-f0f9-41fe-85d8-8b4f926a088c︠
print "Deletable: ", [e for e in X8.groundset() if has_U25_or_U35(X8 \ e)]
print "Contractible: ", [e for e in X8.groundset() if has_U25_or_U35(X8 / e)]
︡6ffcc45b-ee9f-4edc-a0e0-94b91f3591b6︡{"stdout": "Deletable:  [0, 1, 2, 6]\nContractible:  [3, 4, 5, 7]"}︡
︠55ed47c3-6cd8-454b-bcc9-e7240714f10fi︠
%html
<p>$X_8$ has an automorphism group whose restriction to $\{0,1,6\}$ is $S_3$, and whose restriction to $\{3,5,7\}$ is $S_3$:</p>

︡bfc04f46-3ade-48dd-8437-457e6fe6e3ea︡{"html": "<p>$X_8$ has an automorphism group whose restriction to $\\{0,1,6\\}$ is $S_3$, and whose restriction to $\\{3,5,7\\}$ is $S_3$:</p>"}︡
︠466df321-ee3c-45d2-b8a2-b295d3712908︠
p1 = {0:1, 1:6, 4:4, 6:0, 2:2, 3:7, 5:3, 7:5}
p2 = {0:0, 1:6, 4:4, 6:1, 2:2, 3:5, 5:3, 7:7}
X8.is_isomorphism(X8,p1) and X8.is_isomorphism(X8,p2)
︡d23d9e2a-526d-40d7-8a12-9e09e1e3c46d︡{"stdout": "True"}︡
︠b0f4466d-7132-46b6-81bd-d378bda30230i︠
%html
<p>The next two functions serve to build all matroids using path sequences.</p>

︡19507691-b327-4f8d-99ac-92e6bdea6724︡{"html": "<p>The next two functions serve to build all matroids using path sequences.</p>"}︡
︠e22529f0-a2b8-4ddd-bfc0-bfc4df6cc614︠
def move(M):
    """
    Return all matroids that can be produced from M by one allowable move.
    
    Fan moves are broken up into Delta-Y and Y-Delta moves. We use the fact that in
    a Delta-Y move, the original elements from X8 survive as an internal triangle
    or triad of the fan.
    """
    S = [0,1,4,6]
    C = [2,3,5,7]
    safe_elts = [4,2]
    fanbase = [[0,1,4], [0,6,4], [1,6,4], [2,3,5], [2,3,7], [2,5,7]]
    
    # Find all allowable segments
    segs = []
    if M.rank(S) == 2:
        segs.append(S)
    if M.rank(C) == 2:
        segs.append(C)
    # add allowable triangles
    for T in fanbase:
        if M.rank(T) == 2:
            segs.append(T)
    
    # Find all allowable cosegments
    cosegs = []
    if M.corank(S) == 2:
        cosegs.append(S)
    if M.corank(C) == 2:
        cosegs.append(C)
    # add allowable triads
    for T in fanbase:
        if M.corank(T) == 2:
            cosegs.append(T)
    L = []
    
    # Delta-Y moves
    for S in segs:
        Sp = [e for e in S if e not in safe_elts]
        for X in Subsets(Sp):
            if len(S) == 3 or (len(S) == 4 and len(X) >= 1):
                L.append(DY(M,S,X))
                
    # Y-Delta moves
    for C in cosegs:
        Cp = [e for e in C if e not in safe_elts]
        for X in Subsets(Cp):
            if len(C) == 3 or (len(C) == 4 and len(X) >= 1):
                L.append(YD(M,C,X))
                    
    return L
︡e3038f9f-3dab-413e-9fa6-a302957b96a2︡︡
︠2ed436c5-25d4-4389-b8e1-6cba54f8a7ab︠
def grow(pathmatroids, newpathmatroids, n=None):
    """
    Take each of the matroids in `newpathmatroids` and add all pathmatroids that can be obtained through one
    (generalized) Delta-Y move. Throw away results on more than `n` elements, if these occur. 
    """
    L = []
    for M in newpathmatroids:
        L.extend(move(M))
    npm = []
    for N in L:
        if (n is None or N.size() <= n) and not any(M.is_isomorphic(N) for M in pathmatroids):
            pathmatroids.append(N)
            npm.append(N)
    return pathmatroids, npm
︡ced1932d-2e75-4d7e-b535-4a2cbc68e003︡︡
︠fb337239-cdcd-44bf-bc90-25f8dd75fc8fi︠
%html
<p>We continue growing until no new path matroids are found.</p>

︡af2e1a85-6637-48e6-95d9-3fc994d7ffc9︡{"html": "<p>We continue growing until no new path matroids are found.</p>"}︡
︠b9a1d833-8ab9-4fe8-8b0e-8c5f3170c0de︠
pathmatroids = [X8]
newpathmatroids = [X8]

pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)
print len(pathmatroids)
print len(newpathmatroids)
print len([M for M in pathmatroids if M.size() == 8])
print len([M for M in pathmatroids if M.size() == 9])
print len([M for M in pathmatroids if M.size() == 10])
print len([M for M in pathmatroids if M.size() == 11])
print len([M for M in pathmatroids if M.size() == 12])
︡4bf73a36-f17e-4b0d-876b-e739d0ddea3b︡{"stdout": "13\n12\n3\n4\n4\n2\n0"}︡
︠b1a9e66e-9973-4bc0-9771-f15293102357︠
pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)
print len(pathmatroids)
print len(newpathmatroids)
print len([M for M in pathmatroids if M.size() == 8])
print len([M for M in pathmatroids if M.size() == 9])
print len([M for M in pathmatroids if M.size() == 10])
print len([M for M in pathmatroids if M.size() == 11])
print len([M for M in pathmatroids if M.size() == 12])
︡a9994a08-7a1d-425c-929d-e168c2582ae1︡{"stdout": "80\n67\n4\n10\n26\n26\n14"}︡
︠6234f55c-6d67-4fd7-b29e-b0eaece5e41d︠
pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)
print len(pathmatroids)
print len(newpathmatroids)
print len([M for M in pathmatroids if M.size() == 8])
print len([M for M in pathmatroids if M.size() == 9])
print len([M for M in pathmatroids if M.size() == 10])
print len([M for M in pathmatroids if M.size() == 11])
print len([M for M in pathmatroids if M.size() == 12])
︡640e1bc8-35e3-425f-ba02-48fb2133d8db︡{"stdout": "405\n325\n4\n18\n60\n130\n193"}︡
︠24becb11-88ad-495c-8a1b-b1c0188c4e9d︠
pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)
print len(pathmatroids)
print len(newpathmatroids)
print len([M for M in pathmatroids if M.size() == 8])
print len([M for M in pathmatroids if M.size() == 9])
print len([M for M in pathmatroids if M.size() == 10])
print len([M for M in pathmatroids if M.size() == 11])
print len([M for M in pathmatroids if M.size() == 12])
︡ce2566b1-7270-4006-910e-19477137db82︡{"stdout": "958\n553\n4\n20\n84\n253\n597"}︡
︠c461d22b-f631-45fa-beb9-6f73e3763562︠
pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)
print len(pathmatroids)
print len(newpathmatroids)
print len([M for M in pathmatroids if M.size() == 8])
print len([M for M in pathmatroids if M.size() == 9])
print len([M for M in pathmatroids if M.size() == 10])
print len([M for M in pathmatroids if M.size() == 11])
print len([M for M in pathmatroids if M.size() == 12])
︡d713f84d-f711-4c40-85d1-fd7b349b2356︡{"stdout": "1540\n582\n4\n20\n92\n348\n1076"}︡
︠da784f22-6164-4ebe-8994-b2f914580e18︠
pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)
print len(pathmatroids)
print len(newpathmatroids)
print len([M for M in pathmatroids if M.size() == 8])
print len([M for M in pathmatroids if M.size() == 9])
print len([M for M in pathmatroids if M.size() == 10])
print len([M for M in pathmatroids if M.size() == 11])
print len([M for M in pathmatroids if M.size() == 12])
︡53688361-2c50-448b-9532-bc5b8ad14d89︡{"stdout": "1874\n334\n4\n20\n93\n376\n1381"}︡
︠623e32d6-4c3d-4bf7-ae0f-220aa8b27aa8︠
pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)
print len(pathmatroids)
print len(newpathmatroids)
print len([M for M in pathmatroids if M.size() == 8])
print len([M for M in pathmatroids if M.size() == 9])
print len([M for M in pathmatroids if M.size() == 10])
print len([M for M in pathmatroids if M.size() == 11])
print len([M for M in pathmatroids if M.size() == 12])
︡ba693b3e-ff53-4fa8-95ff-74f203f33fa1︡{"stdout": "1984\n110\n4\n20\n93\n380\n1487"}︡
︠bce47c32-aab8-4cff-bde7-913a5cff9588︠
pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)
print len(pathmatroids)
print len(newpathmatroids)
print len([M for M in pathmatroids if M.size() == 8])
print len([M for M in pathmatroids if M.size() == 9])
print len([M for M in pathmatroids if M.size() == 10])
print len([M for M in pathmatroids if M.size() == 11])
print len([M for M in pathmatroids if M.size() == 12])
︡e7d40248-c950-4624-a2b2-124f4ad6d98e︡{"stdout": "1999\n15\n4\n20\n93\n380\n1502"}︡
︠d4145ba8-9d90-4038-919e-4921d092c8ff︠
pathmatroids, newpathmatroids = grow(pathmatroids, newpathmatroids, 12)
print len(pathmatroids)
print len(newpathmatroids)
print len([M for M in pathmatroids if M.size() == 8])
print len([M for M in pathmatroids if M.size() == 9])
print len([M for M in pathmatroids if M.size() == 10])
print len([M for M in pathmatroids if M.size() == 11])
print len([M for M in pathmatroids if M.size() == 12])
︡21706af0-8117-47f8-a6e8-11739138e9da︡{"stdout": "1999\n0\n4\n20\n93\n380\n1502"}︡
︠f4aef7a0-afcc-47bb-a505-d0f5b04b2a93i︠
%html
<p><strong>Lemma A.10.&nbsp;</strong>Let $M \in \mathcal{M}_5$ be obtained from a path sequence, with $|E(M)| \leq 12$. Then $M$ has a minor in $\{X_8,Y_8,Y_8^*,M_{8,6}\}$.</p>
<p><em>Proof: </em>By finite case check.</p>

︡63622fd8-143d-4721-94af-80592506c519︡{"html": "<p><strong>Lemma A.10.&nbsp;</strong>Let $M \\in \\mathcal{M}_5$ be obtained from a path sequence, with $|E(M)| \\leq 12$. Then $M$ has a minor in $\\{X_8,Y_8,Y_8^*,M_{8,6}\\}$.</p>\n<p><em>Proof: </em>By finite case check.</p>"}︡
︠b24df70c-0ab1-4fcb-bdef-f00b3dbe15a5︠
for M in pathmatroids:
    if not any(M.has_minor(N) for N in [X8, Y8, Y8d, cat[8][6]]):
        print "Counterexample: "
        print M
print "Done"
︡63e31a20-f608-4959-b90a-564f63564e68︡{"stdout": "Done"}︡
︠f958434b-9144-4db5-ae48-0fdc679ae2b9i︠
%html
<p>This completes the proof. $\square$</p>
<p><strong>Lemma A.11.&nbsp;</strong>Let $M \in \mathcal{M}_5$ be 3-connected with $|E(M)| \leq 12$, such that $M$ has a minor in $\{X_8,Y_8,Y_8^*\}$. Then $M$ can be obtained from a path sequence.</p>
<p><em>Proof:</em>&nbsp;By finite case check. By the above, we can assume $M$ has a minor isomorphic to $M_{9,3}, M_{9,4}, M_{9,6}$, or their duals. We find all 3-connected single-element extensions and coextensions, and check that they occur among the list of path matroids.</p>

︡37435725-2a8e-4970-89d1-31786eb41182︡{"html": "<p>This completes the proof. $\\square$</p>\n<p><strong>Lemma A.11.&nbsp;</strong>Let $M \\in \\mathcal{M}_5$ be 3-connected with $|E(M)| \\leq 12$, such that $M$ has a minor in $\\{X_8,Y_8,Y_8^*\\}$. Then $M$ can be obtained from a path sequence.</p>\n<p><em>Proof:</em>&nbsp;By finite case check. By the above, we can assume $M$ has a minor isomorphic to $M_{9,3}, M_{9,4}, M_{9,6}$, or their duals. We find all 3-connected single-element extensions and coextensions, and check that they occur among the list of path matroids.</p>"}︡
︠fc77a673-216d-4254-b056-833185180133︠
S = [cat[9][3], cat[9][13], cat[9][4], cat[9][14], cat[9][6], cat[9][16]]
TenEltList = []
for M in S:
    TenEltList.extend(M.linear_extensions(element=len(M), simple=True,
                                            fundamentals=H5CrossRatios))
TenEltList = [M for M in TenEltList if is_fragile(M)]
TenEltList.extend([M.dual() for M in TenEltList])
TenEltList = get_nonisomorphic_matroids(TenEltList)
print len(TenEltList)
︡62f1d921-3a00-4a1d-9b16-4d6a5731acc2︡{"stdout": "36"}︡
︠f72575e3-9404-45bf-9158-b14c9ec5ecab︠
for i in range(36):
    M = TenEltList[i]
    if not any(M.is_isomorphic(N) for N in pathmatroids):
        print "Counterexample: "
        print i
print "Done"
︡31c4b076-af03-4749-bb1b-ebc87a3c301b︡{"stdout": "Done"}︡
︠92e5a866-687c-42be-950a-8c17348624a9i︠
%html
<p>Next, eleven elements:</p>

︡8c1003a5-6b8f-4de6-a8a3-5fbb37fa6579︡{"html": "<p>Next, eleven elements:</p>"}︡
︠7b225b51-0528-467c-8c2c-8f5f553d57eb︠
ElevenEltList = []
for M in TenEltList:
    ElevenEltList.extend(M.linear_extensions(element=len(M), simple=True,
                                             fundamentals=H5CrossRatios))
ElevenEltList = [M for M in ElevenEltList if is_fragile(M)]
ElevenEltList.extend([M.dual() for M in ElevenEltList])
ElevenEltList = get_nonisomorphic_matroids(ElevenEltList)
print len(ElevenEltList)
︡1f06de0c-d462-4dbe-a4c7-26e58003aa29︡{"stdout": "90"}︡
︠1c9a8d32-e3dd-4d0a-b0ae-c036d528b854︠
for i in range(len(ElevenEltList)):
    M = ElevenEltList[i]
    if not any(M.is_isomorphic(N) for N in pathmatroids):
        print "Counterexample: "
        print i
print "Done"
︡4bdcffeb-c267-4023-9ee1-dd83c3bd4c8d︡{"stdout": "Done"}︡
︠bd4c3bd4-4748-46d7-af8e-eff07e2b4b27i︠
%html
<p>Finally, 12 elements:</p>

︡c9b52e52-6bdd-475f-bc7f-9c51b3d58cee︡{"html": "<p>Finally, 12 elements:</p>"}︡
︠250d4c7a-8eaf-4887-9514-c659911ba6f7︠
TwelveEltList = []
for M in ElevenEltList:
    TwelveEltList.extend(M.linear_extensions(element=len(M), simple=True,
                                             fundamentals=H5CrossRatios))
TwelveEltList = [M for M in TwelveEltList if is_fragile(M)]
TwelveEltList.extend([M.dual() for M in TwelveEltList])
TwelveEltList = get_nonisomorphic_matroids(TwelveEltList)
print len(TwelveEltList)
︡56a8edf9-e130-4a81-bd48-cc89171f504e︡{"stdout": "255"}︡
︠ce7f29f7-9c82-44b7-b3e3-3197717bd6f6︠
for i in range(len(TwelveEltList)):
    M = TwelveEltList[i]
    if not any(M.is_isomorphic(N) for N in pathmatroids):
        print "Counterexample: "
        print i
print "Done"
︡3cecbe8d-adc5-4146-8669-351e24e46f8f︡{"stdout": "Done"}︡

